Spectral measurement of electron antineutrino oscillation amplitude and frequency at Daya Bay

A measurement of the energy dependence of antineutrino disappearance at the Daya Bay Reactor Neutrino Experiment is reported. Electron antineutrinos ($\overline{\nu}_{e}$) from six $2.9$ GW$_{\rm th}$ reactors were detected with six detectors deployed in two near (effective baselines 512 m and 561 m) and one far (1579 m) underground experimental halls. Using 217 days of data, 41589 (203809 and 92912) antineutrino candidates were detected in the far hall (near halls). An improved measurement of the oscillation amplitude $\sin^{2}2\theta_{13} = 0.090^{+0.008}_{-0.009} $ and the first direct measurement of the $\overline{\nu}_{e}$ mass-squared difference $|\Delta m^{2}_{ee}|= (2.59_{-0.20}^{+0.19}) \times 10^{-3}\ {\rm eV}^2 $ is obtained using the observed $\overline{\nu}_{e}$ rates and energy spectra in a three-neutrino framework. This value of $|\Delta m^{2}_{ee}|$ is consistent with $|\Delta m^{2}_{\mu\mu}|$ measured by muon neutrino disappearance, supporting the three-flavor oscillation model.

==> anc/chi2_scan.dat <==
s22t13 dmee2(1e-3eV2) dchi2
0.001 1.51 101.208
0.001 1.53 101.183
0.001 1.55 101.158
0.001 1.57 101.133
0.001 1.59 101.108
0.001 1.61 101.084
0.001 1.63 101.06
0.001 1.65 101.036
0.001 1.67 101.013
0.001 1.69 100.99
0.001 1.71 100.967
0.001 1.73 100.945
0.001 1.75 100.923
0.001 1.77 100.901
0.001 1.79 100.88
0.001 1.81 100.859
0.001 1.83 100.838
0.001 1.85 100.818
0.001 1.87 100.799
0.001 1.89 100.78
0.001 1.91 100.761
0.001 1.93 100.743
0.001 1.95 100.725
0.001 1.97 100.708
0.001 1.99 100.691
0.001 2.01 100.675
0.001 2.03 100.659
0.001 2.05 100.644
0.001 2.07 100.629
0.001 2.09 100.615
0.001 2.11 100.601
0.001 2.13 100.588
0.001 2.15 100.576
0.001 2.17 100.564
0.001 2.19 100.553
0.001 2.21 100.542
0.001 2.23 100.531
0.001 2.25 100.522
0.001 2.27 100.513
0.001 2.29 100.504
0.001 2.31 100.496
0.001 2.33 100.489
0.001 2.35 100.482
0.001 2.37 100.476
0.001 2.39 100.471
0.001 2.41 100.466
0.001 2.43 100.461
0.001 2.45 100.458
0.001 2.47 100.454
0.001 2.49 100.452
0.001 2.51 100.45
0.001 2.53 100.449
0.001 2.55 100.448
0.001 2.57 100.448
0.001 2.59 100.448
0.001 2.61 100.449
0.001 2.63 100.451
0.001 2.65 100.453
0.001 2.67 100.456
0.001 2.69 100.46
0.001 2.71 100.464
0.001 2.73 100.468
0.001 2.75 100.473
0.001 2.77 100.479
0.001 2.79 100.486
0.001 2.81 100.492
0.001 2.83 100.5
0.001 2.85 100.508
0.001 2.87 100.516
0.001 2.89 100.525
0.001 2.91 100.535
0.001 2.93 100.545
0.001 2.95 100.556
0.001 2.97 100.567
0.001 2.99 100.579
0.001 3.01 100.591
0.001 3.03 100.604
0.001 3.05 100.617
0.001 3.07 100.63
0.001 3.09 100.645
0.001 3.11 100.659
0.001 3.13 100.674
0.001 3.15 100.69
0.001 3.17 100.705
0.001 3.19 100.722
0.001 3.21 100.739
0.001 3.23 100.756
0.001 3.25 100.773
0.001 3.27 100.791
0.001 3.29 100.81
0.001 3.31 100.828
0.001 3.33 100.847
0.001 3.35 100.867
0.001 3.37 100.887
0.001 3.39 100.907
0.001 3.41 100.927
0.001 3.43 100.948
0.001 3.45 100.969
0.001 3.47 100.99
0.001 3.49 101.012
0.003 1.51 98.392
0.003 1.53 98.317
0.003 1.55 98.242
0.003 1.57 98.169
0.003 1.59 98.096
0.003 1.61 98.024
0.003 1.63 97.953
0.003 1.65 97.883
0.003 1.67 97.813
0.003 1.69 97.745
0.003 1.71 97.678
0.003 1.73 97.612
0.003 1.75 97.546
0.003 1.77 97.482
0.003 1.79 97.42
0.003 1.81 97.358
0.003 1.83 97.298
0.003 1.85 97.238
0.003 1.87 97.18
0.003 1.89 97.124
0.003 1.91 97.069
0.003 1.93 97.015
0.003 1.95 96.962
0.003 1.97 96.911
0.003 1.99 96.862
0.003 2.01 96.814
0.003 2.03 96.767
0.003 2.05 96.722
0.003 2.07 96.679
0.003 2.09 96.637
0.003 2.11 96.597
0.003 2.13 96.558
0.003 2.15 96.521
0.003 2.17 96.485
0.003 2.19 96.452
0.003 2.21 96.42
0.003 2.23 96.389
0.003 2.25 96.361
0.003 2.27 96.334
0.003 2.29 96.309
0.003 2.31 96.285
0.003 2.33 96.263
0.003 2.35 96.243
0.003 2.37 96.225
0.003 2.39 96.209
0.003 2.41 96.194
0.003 2.43 96.181
0.003 2.45 96.17
0.003 2.47 96.161
0.003 2.49 96.153
0.003 2.51 96.148
0.003 2.53 96.144
0.003 2.55 96.141
0.003 2.57 96.141
0.003 2.59 96.142
0.003 2.61 96.146
0.003 2.63 96.15
0.003 2.65 96.157
0.003 2.67 96.166
0.003 2.69 96.176
0.003 2.71 96.188
0.003 2.73 96.201
0.003 2.75 96.216
0.003 2.77 96.233
0.003 2.79 96.252
0.003 2.81 96.272
0.003 2.83 96.295
0.003 2.85 96.318
0.003 2.87 96.343
0.003 2.89 96.37
0.003 2.91 96.399
0.003 2.93 96.429
0.003 2.95 96.46
0.003 2.97 96.494
0.003 2.99 96.528
0.003 3.01 96.564
0.003 3.03 96.602
0.003 3.05 96.641
0.003 3.07 96.681
0.003 3.09 96.723
0.003 3.11 96.767
0.003 3.13 96.811
0.003 3.15 96.857
0.003 3.17 96.904
0.003 3.19 96.953
0.003 3.21 97.003
0.003 3.23 97.054
0.003 3.25 97.106
0.003 3.27 97.159
0.003 3.29 97.214
0.003 3.31 97.269
0.003 3.33 97.326
0.003 3.35 97.384
0.003 3.37 97.442
0.003 3.39 97.502
0.003 3.41 97.563
0.003 3.43 97.625
0.003 3.45 97.687
0.003 3.47 97.751
0.003 3.49 97.815
0.005 1.51 95.62
0.005 1.53 95.497
0.005 1.55 95.375
0.005 1.57 95.254
0.005 1.59 95.134
0.005 1.61 95.016
0.005 1.63 94.899
0.005 1.65 94.784
0.005 1.67 94.67
0.005 1.69 94.558
0.005 1.71 94.447
0.005 1.73 94.339
0.005 1.75 94.232
0.005 1.77 94.127
0.005 1.79 94.023
0.005 1.81 93.922
0.005 1.83 93.823
0.005 1.85 93.726
0.005 1.87 93.631
0.005 1.89 93.538
0.005 1.91 93.447
0.005 1.93 93.359
0.005 1.95 93.272
0.005 1.97 93.189
0.005 1.99 93.107
0.005 2.01 93.028
0.005 2.03 92.952
0.005 2.05 92.878
0.005 2.07 92.806
0.005 2.09 92.738
0.005 2.11 92.671
0.005 2.13 92.608
0.005 2.15 92.547
0.005 2.17 92.489
0.005 2.19 92.433
0.005 2.21 92.38
0.005 2.23 92.33
0.005 2.25 92.283
0.005 2.27 92.239
0.005 2.29 92.197
0.005 2.31 92.159
0.005 2.33 92.123
0.005 2.35 92.09
0.005 2.37 92.06
0.005 2.39 92.033
0.005 2.41 92.009
0.005 2.43 91.988
0.005 2.45 91.969
0.005 2.47 91.954
0.005 2.49 91.942
0.005 2.51 91.932
0.005 2.53 91.925
0.005 2.55 91.922
0.005 2.57 91.921
0.005 2.59 91.923
0.005 2.61 91.928
0.005 2.63 91.936
0.005 2.65 91.947
0.005 2.67 91.961
0.005 2.69 91.978
0.005 2.71 91.997
0.005 2.73 92.019
0.005 2.75 92.044
0.005 2.77 92.072
0.005 2.79 92.103
0.005 2.81 92.137
0.005 2.83 92.173
0.005 2.85 92.212
0.005 2.87 92.253
0.005 2.89 92.297
0.005 2.91 92.344
0.005 2.93 92.394
0.005 2.95 92.446
0.005 2.97 92.5
0.005 2.99 92.557
0.005 3.01 92.617
0.005 3.03 92.679
0.005 3.05 92.743
0.005 3.07 92.81
0.005 3.09 92.879
0.005 3.11 92.95
0.005 3.13 93.023
0.005 3.15 93.099
0.005 3.17 93.177
0.005 3.19 93.257
0.005 3.21 93.339
0.005 3.23 93.423
0.005 3.25 93.509
0.005 3.27 93.597
0.005 3.29 93.687
0.005 3.31 93.779
0.005 3.33 93.873
0.005 3.35 93.968
0.005 3.37 94.065
0.005 3.39 94.164
0.005 3.41 94.264
0.005 3.43 94.366
0.005 3.45 94.47
0.005 3.47 94.574
0.005 3.49 94.681
0.007 1.51 92.894
0.007 1.53 92.724
0.007 1.55 92.556
0.007 1.57 92.389
0.007 1.59 92.224
0.007 1.61 92.061
0.007 1.63 91.899
0.007 1.65 91.74
0.007 1.67 91.583
0.007 1.69 91.429
0.007 1.71 91.276
0.007 1.73 91.126
0.007 1.75 90.979
0.007 1.77 90.834
0.007 1.79 90.691
0.007 1.81 90.552
0.007 1.83 90.415
0.007 1.85 90.281
0.007 1.87 90.149
0.007 1.89 90.021
0.007 1.91 89.896
0.007 1.93 89.774
0.007 1.95 89.655
0.007 1.97 89.54
0.007 1.99 89.428
0.007 2.01 89.319
0.007 2.03 89.213
0.007 2.05 89.111
0.007 2.07 89.012
0.007 2.09 88.917
0.007 2.11 88.826
0.007 2.13 88.738
0.007 2.15 88.654
0.007 2.17 88.574
0.007 2.19 88.497
0.007 2.21 88.424
0.007 2.23 88.355
0.007 2.25 88.29
0.007 2.27 88.229
0.007 2.29 88.172
0.007 2.31 88.118
0.007 2.33 88.069
0.007 2.35 88.023
0.007 2.37 87.982
0.007 2.39 87.944
0.007 2.41 87.911
0.007 2.43 87.881
0.007 2.45 87.856
0.007 2.47 87.835
0.007 2.49 87.817
0.007 2.51 87.804
0.007 2.53 87.795
0.007 2.55 87.79
0.007 2.57 87.788
0.007 2.59 87.791
0.007 2.61 87.798
0.007 2.63 87.809
0.007 2.65 87.824
0.007 2.67 87.843
0.007 2.69 87.866
0.007 2.71 87.893
0.007 2.73 87.923
0.007 2.75 87.958
0.007 2.77 87.996
0.007 2.79 88.039
0.007 2.81 88.085
0.007 2.83 88.135
0.007 2.85 88.189
0.007 2.87 88.246
0.007 2.89 88.307
0.007 2.91 88.372
0.007 2.93 88.44
0.007 2.95 88.512
0.007 2.97 88.587
0.007 2.99 88.666
0.007 3.01 88.749
0.007 3.03 88.834
0.007 3.05 88.923
0.007 3.07 89.015
0.007 3.09 89.111
0.007 3.11 89.21
0.007 3.13 89.311
0.007 3.15 89.416
0.007 3.17 89.524
0.007 3.19 89.635
0.007 3.21 89.749
0.007 3.23 89.865
0.007 3.25 89.984
0.007 3.27 90.106
0.007 3.29 90.231
0.007 3.31 90.358
0.007 3.33 90.488
0.007 3.35 90.62
0.007 3.37 90.755
0.007 3.39 90.892
0.007 3.41 91.031
0.007 3.43 91.172
0.007 3.45 91.316
0.007 3.47 91.462
0.007 3.49 91.609
0.009 1.51 90.214
0.009 1.53 89.998
0.009 1.55 89.785
0.009 1.57 89.574
0.009 1.59 89.364
0.009 1.61 89.158
0.009 1.63 88.954
0.009 1.65 88.752
0.009 1.67 88.553
0.009 1.69 88.357
0.009 1.71 88.164
0.009 1.73 87.974
0.009 1.75 87.787
0.009 1.77 87.604
0.009 1.79 87.423
0.009 1.81 87.247
0.009 1.83 87.073
0.009 1.85 86.903
0.009 1.87 86.737
0.009 1.89 86.575
0.009 1.91 86.417
0.009 1.93 86.262
0.009 1.95 86.112
0.009 1.97 85.965
0.009 1.99 85.823
0.009 2.01 85.685
0.009 2.03 85.552
0.009 2.05 85.422
0.009 2.07 85.297
0.009 2.09 85.177
0.009 2.11 85.061
0.009 2.13 84.95
0.009 2.15 84.843
0.009 2.17 84.741
0.009 2.19 84.644
0.009 2.21 84.552
0.009 2.23 84.464
0.009 2.25 84.382
0.009 2.27 84.304
0.009 2.29 84.231
0.009 2.31 84.163
0.009 2.33 84.101
0.009 2.35 84.043
0.009 2.37 83.99
0.009 2.39 83.942
0.009 2.41 83.9
0.009 2.43 83.862
0.009 2.45 83.83
0.009 2.47 83.803
0.009 2.49 83.781
0.009 2.51 83.764
0.009 2.53 83.752
0.009 2.55 83.745
0.009 2.57 83.744
0.009 2.59 83.747
0.009 2.61 83.756
0.009 2.63 83.769
0.009 2.65 83.788
0.009 2.67 83.812
0.009 2.69 83.841
0.009 2.71 83.875
0.009 2.73 83.914
0.009 2.75 83.958
0.009 2.77 84.006
0.009 2.79 84.06
0.009 2.81 84.118
0.009 2.83 84.182
0.009 2.85 84.25
0.009 2.87 84.322
0.009 2.89 84.4
0.009 2.91 84.482
0.009 2.93 84.569
0.009 2.95 84.66
0.009 2.97 84.756
0.009 2.99 84.856
0.009 3.01 84.96
0.009 3.03 85.069
0.009 3.05 85.182
0.009 3.07 85.299
0.009 3.09 85.421
0.009 3.11 85.546
0.009 3.13 85.676
0.009 3.15 85.809
0.009 3.17 85.946
0.009 3.19 86.087
0.009 3.21 86.232
0.009 3.23 86.38
0.009 3.25 86.532
0.009 3.27 86.687
0.009 3.29 86.846
0.009 3.31 87.008
0.009 3.33 87.173
0.009 3.35 87.341
0.009 3.37 87.513
0.009 3.39 87.687
0.009 3.41 87.864
0.009 3.43 88.044
0.009 3.45 88.227
0.009 3.47 88.413
0.009 3.49 88.601
0.011 1.51 87.58
0.011 1.53 87.32
0.011 1.55 87.063
0.011 1.57 86.808
0.011 1.59 86.557
0.011 1.61 86.308
0.011 1.63 86.062
0.011 1.65 85.819
0.011 1.67 85.58
0.011 1.69 85.344
0.011 1.71 85.112
0.011 1.73 84.883
0.011 1.75 84.658
0.011 1.77 84.437
0.011 1.79 84.22
0.011 1.81 84.007
0.011 1.83 83.799
0.011 1.85 83.595
0.011 1.87 83.395
0.011 1.89 83.199
0.011 1.91 83.009
0.011 1.93 82.823
0.011 1.95 82.642
0.011 1.97 82.466
0.011 1.99 82.294
0.011 2.01 82.128
0.011 2.03 81.967
0.011 2.05 81.812
0.011 2.07 81.661
0.011 2.09 81.516
0.011 2.11 81.377
0.011 2.13 81.243
0.011 2.15 81.114
0.011 2.17 80.992
0.011 2.19 80.875
0.011 2.21 80.763
0.011 2.23 80.658
0.011 2.25 80.558
0.011 2.27 80.465
0.011 2.29 80.377
0.011 2.31 80.295
0.011 2.33 80.219
0.011 2.35 80.149
0.011 2.37 80.086
0.011 2.39 80.028
0.011 2.41 79.977
0.011 2.43 79.931
0.011 2.45 79.892
0.011 2.47 79.859
0.011 2.49 79.833
0.011 2.51 79.812
0.011 2.53 79.797
0.011 2.55 79.789
0.011 2.57 79.787
0.011 2.59 79.791
0.011 2.61 79.801
0.011 2.63 79.818
0.011 2.65 79.84
0.011 2.67 79.869
0.011 2.69 79.903
0.011 2.71 79.944
0.011 2.73 79.991
0.011 2.75 80.044
0.011 2.77 80.102
0.011 2.79 80.167
0.011 2.81 80.237
0.011 2.83 80.313
0.011 2.85 80.395
0.011 2.87 80.483
0.011 2.89 80.577
0.011 2.91 80.676
0.011 2.93 80.78
0.011 2.95 80.89
0.011 2.97 81.006
0.011 2.99 81.127
0.011 3.01 81.253
0.011 3.03 81.384
0.011 3.05 81.521
0.011 3.07 81.662
0.011 3.09 81.809
0.011 3.11 81.96
0.011 3.13 82.117
0.011 3.15 82.278
0.011 3.17 82.443
0.011 3.19 82.614
0.011 3.21 82.789
0.011 3.23 82.968
0.011 3.25 83.151
0.011 3.27 83.339
0.011 3.29 83.531
0.011 3.31 83.727
0.011 3.33 83.927
0.011 3.35 84.131
0.011 3.37 84.338
0.011 3.39 84.549
0.011 3.41 84.764
0.011 3.43 84.982
0.011 3.45 85.203
0.011 3.47 85.428
0.011 3.49 85.656
0.013 1.51 84.991
0.013 1.53 84.689
0.013 1.55 84.389
0.013 1.57 84.093
0.013 1.59 83.8
0.013 1.61 83.511
0.013 1.63 83.225
0.013 1.65 82.942
0.013 1.67 82.664
0.013 1.69 82.389
0.013 1.71 82.119
0.013 1.73 81.853
0.013 1.75 81.592
0.013 1.77 81.334
0.013 1.79 81.082
0.013 1.81 80.835
0.013 1.83 80.592
0.013 1.85 80.354
0.013 1.87 80.122
0.013 1.89 79.895
0.013 1.91 79.673
0.013 1.93 79.457
0.013 1.95 79.246
0.013 1.97 79.041
0.013 1.99 78.842
0.013 2.01 78.649
0.013 2.03 78.461
0.013 2.05 78.28
0.013 2.07 78.105
0.013 2.09 77.936
0.013 2.11 77.774
0.013 2.13 77.618
0.013 2.15 77.468
0.013 2.17 77.325
0.013 2.19 77.189
0.013 2.21 77.059
0.013 2.23 76.937
0.013 2.25 76.82
0.013 2.27 76.711
0.013 2.29 76.609
0.013 2.31 76.513
0.013 2.33 76.425
0.013 2.35 76.344
0.013 2.37 76.269
0.013 2.39 76.202
0.013 2.41 76.142
0.013 2.43 76.089
0.013 2.45 76.043
0.013 2.47 76.005
0.013 2.49 75.973
0.013 2.51 75.949
0.013 2.53 75.932
0.013 2.55 75.922
0.013 2.57 75.919
0.013 2.59 75.924
0.013 2.61 75.936
0.013 2.63 75.955
0.013 2.65 75.981
0.013 2.67 76.014
0.013 2.69 76.054
0.013 2.71 76.101
0.013 2.73 76.155
0.013 2.75 76.217
0.013 2.77 76.285
0.013 2.79 76.36
0.013 2.81 76.442
0.013 2.83 76.531
0.013 2.85 76.626
0.013 2.87 76.729
0.013 2.89 76.837
0.013 2.91 76.953
0.013 2.93 77.075
0.013 2.95 77.203
0.013 2.97 77.338
0.013 2.99 77.479
0.013 3.01 77.626
0.013 3.03 77.779
0.013 3.05 77.939
0.013 3.07 78.104
0.013 3.09 78.275
0.013 3.11 78.452
0.013 3.13 78.635
0.013 3.15 78.823
0.013 3.17 79.017
0.013 3.19 79.216
0.013 3.21 79.42
0.013 3.23 79.63
0.013 3.25 79.844
0.013 3.27 80.064
0.013 3.29 80.288
0.013 3.31 80.518
0.013 3.33 80.751
0.013 3.35 80.99
0.013 3.37 81.233
0.013 3.39 81.48
0.013 3.41 81.731
0.013 3.43 81.986
0.013 3.45 82.245
0.013 3.47 82.508
0.013 3.49 82.775
0.015 1.51 82.449
0.015 1.53 82.105
0.015 1.55 81.765
0.015 1.57 81.428
0.015 1.59 81.096
0.015 1.61 80.767
0.015 1.63 80.442
0.015 1.65 80.121
0.015 1.67 79.805
0.015 1.69 79.493
0.015 1.71 79.186
0.015 1.73 78.884
0.015 1.75 78.587
0.015 1.77 78.296
0.015 1.79 78.009
0.015 1.81 77.728
0.015 1.83 77.453
0.015 1.85 77.183
0.015 1.87 76.919
0.015 1.89 76.661
0.015 1.91 76.409
0.015 1.93 76.164
0.015 1.95 75.924
0.015 1.97 75.692
0.015 1.99 75.465
0.015 2.01 75.246
0.015 2.03 75.033
0.015 2.05 74.827
0.015 2.07 74.629
0.015 2.09 74.437
0.015 2.11 74.252
0.015 2.13 74.075
0.015 2.15 73.905
0.015 2.17 73.743
0.015 2.19 73.588
0.015 2.21 73.44
0.015 2.23 73.301
0.015 2.25 73.169
0.015 2.27 73.044
0.015 2.29 72.928
0.015 2.31 72.819
0.015 2.33 72.719
0.015 2.35 72.626
0.015 2.37 72.541
0.015 2.39 72.465
0.015 2.41 72.396
0.015 2.43 72.336
0.015 2.45 72.283
0.015 2.47 72.239
0.015 2.49 72.203
0.015 2.51 72.175
0.015 2.53 72.156
0.015 2.55 72.144
0.015 2.57 72.141
0.015 2.59 72.146
0.015 2.61 72.159
0.015 2.63 72.18
0.015 2.65 72.21
0.015 2.67 72.247
0.015 2.69 72.293
0.015 2.71 72.346
0.015 2.73 72.408
0.015 2.75 72.477
0.015 2.77 72.555
0.015 2.79 72.64
0.015 2.81 72.733
0.015 2.83 72.834
0.015 2.85 72.943
0.015 2.87 73.059
0.015 2.89 73.183
0.015 2.91 73.314
0.015 2.93 73.453
0.015 2.95 73.599
0.015 2.97 73.753
0.015 2.99 73.913
0.015 3.01 74.081
0.015 3.03 74.255
0.015 3.05 74.437
0.015 3.07 74.625
0.015 3.09 74.821
0.015 3.11 75.022
0.015 3.13 75.231
0.015 3.15 75.445
0.015 3.17 75.666
0.015 3.19 75.893
0.015 3.21 76.127
0.015 3.23 76.366
0.015 3.25 76.611
0.015 3.27 76.861
0.015 3.29 77.118
0.015 3.31 77.379
0.015 3.33 77.646
0.015 3.35 77.919
0.015 3.37 78.196
0.015 3.39 78.478
0.015 3.41 78.765
0.015 3.43 79.057
0.015 3.45 79.353
0.015 3.47 79.654
0.015 3.49 79.959
0.017 1.51 79.953
0.017 1.53 79.569
0.017 1.55 79.19
0.017 1.57 78.814
0.017 1.59 78.443
0.017 1.61 78.076
0.017 1.63 77.714
0.017 1.65 77.356
0.017 1.67 77.004
0.017 1.69 76.656
0.017 1.71 76.314
0.017 1.73 75.977
0.017 1.75 75.646
0.017 1.77 75.321
0.017 1.79 75.002
0.017 1.81 74.688
0.017 1.83 74.381
0.017 1.85 74.08
0.017 1.87 73.786
0.017 1.89 73.499
0.017 1.91 73.218
0.017 1.93 72.944
0.017 1.95 72.678
0.017 1.97 72.418
0.017 1.99 72.166
0.017 2.01 71.921
0.017 2.03 71.684
0.017 2.05 71.454
0.017 2.07 71.233
0.017 2.09 71.019
0.017 2.11 70.813
0.017 2.13 70.615
0.017 2.15 70.425
0.017 2.17 70.244
0.017 2.19 70.071
0.017 2.21 69.907
0.017 2.23 69.75
0.017 2.25 69.603
0.017 2.27 69.464
0.017 2.29 69.334
0.017 2.31 69.213
0.017 2.33 69.1
0.017 2.35 68.997
0.017 2.37 68.902
0.017 2.39 68.816
0.017 2.41 68.739
0.017 2.43 68.672
0.017 2.45 68.613
0.017 2.47 68.563
0.017 2.49 68.523
0.017 2.51 68.492
0.017 2.53 68.47
0.017 2.55 68.457
0.017 2.57 68.453
0.017 2.59 68.458
0.017 2.61 68.472
0.017 2.63 68.496
0.017 2.65 68.528
0.017 2.67 68.57
0.017 2.69 68.62
0.017 2.71 68.68
0.017 2.73 68.749
0.017 2.75 68.826
0.017 2.77 68.912
0.017 2.79 69.008
0.017 2.81 69.112
0.017 2.83 69.224
0.017 2.85 69.345
0.017 2.87 69.475
0.017 2.89 69.614
0.017 2.91 69.76
0.017 2.93 69.916
0.017 2.95 70.079
0.017 2.97 70.25
0.017 2.99 70.43
0.017 3.01 70.618
0.017 3.03 70.813
0.017 3.05 71.016
0.017 3.07 71.227
0.017 3.09 71.446
0.017 3.11 71.671
0.017 3.13 71.905
0.017 3.15 72.145
0.017 3.17 72.393
0.017 3.19 72.647
0.017 3.21 72.908
0.017 3.23 73.176
0.017 3.25 73.451
0.017 3.27 73.732
0.017 3.29 74.019
0.017 3.31 74.313
0.017 3.33 74.612
0.017 3.35 74.918
0.017 3.37 75.229
0.017 3.39 75.545
0.017 3.41 75.868
0.017 3.43 76.195
0.017 3.45 76.528
0.017 3.47 76.865
0.017 3.49 77.208
0.019 1.51 77.503
0.019 1.53 77.081
0.019 1.55 76.664
0.019 1.57 76.251
0.019 1.59 75.843
0.019 1.61 75.439
0.019 1.63 75.041
0.019 1.65 74.648
0.019 1.67 74.26
0.019 1.69 73.878
0.019 1.71 73.502
0.019 1.73 73.132
0.019 1.75 72.768
0.019 1.77 72.411
0.019 1.79 72.06
0.019 1.81 71.715
0.019 1.83 71.378
0.019 1.85 71.047
0.019 1.87 70.724
0.019 1.89 70.408
0.019 1.91 70.1
0.019 1.93 69.799
0.019 1.95 69.506
0.019 1.97 69.221
0.019 1.99 68.943
0.019 2.01 68.674
0.019 2.03 68.414
0.019 2.05 68.161
0.019 2.07 67.917
0.019 2.09 67.682
0.019 2.11 67.456
0.019 2.13 67.238
0.019 2.15 67.03
0.019 2.17 66.83
0.019 2.19 66.64
0.019 2.21 66.459
0.019 2.23 66.287
0.019 2.25 66.124
0.019 2.27 65.971
0.019 2.29 65.828
0.019 2.31 65.694
0.019 2.33 65.57
0.019 2.35 65.456
0.019 2.37 65.352
0.019 2.39 65.257
0.019 2.41 65.172
0.019 2.43 65.098
0.019 2.45 65.033
0.019 2.47 64.978
0.019 2.49 64.933
0.019 2.51 64.898
0.019 2.53 64.874
0.019 2.55 64.859
0.019 2.57 64.854
0.019 2.59 64.86
0.019 2.61 64.875
0.019 2.63 64.901
0.019 2.65 64.936
0.019 2.67 64.982
0.019 2.69 65.037
0.019 2.71 65.103
0.019 2.73 65.178
0.019 2.75 65.263
0.019 2.77 65.358
0.019 2.79 65.463
0.019 2.81 65.577
0.019 2.83 65.701
0.019 2.85 65.835
0.019 2.87 65.978
0.019 2.89 66.13
0.019 2.91 66.292
0.019 2.93 66.463
0.019 2.95 66.643
0.019 2.97 66.832
0.019 2.99 67.03
0.019 3.01 67.237
0.019 3.03 67.452
0.019 3.05 67.677
0.019 3.07 67.909
0.019 3.09 68.151
0.019 3.11 68.4
0.019 3.13 68.657
0.019 3.15 68.923
0.019 3.17 69.196
0.019 3.19 69.477
0.019 3.21 69.766
0.019 3.23 70.062
0.019 3.25 70.366
0.019 3.27 70.676
0.019 3.29 70.994
0.019 3.31 71.318
0.019 3.33 71.65
0.019 3.35 71.987
0.019 3.37 72.332
0.019 3.39 72.682
0.019 3.41 73.038
0.019 3.43 73.401
0.019 3.45 73.769
0.019 3.47 74.142
0.019 3.49 74.522
0.021 1.51 75.1
0.021 1.53 74.642
0.021 1.55 74.188
0.021 1.57 73.738
0.021 1.59 73.295
0.021 1.61 72.856
0.021 1.63 72.423
0.021 1.65 71.996
0.021 1.67 71.575
0.021 1.69 71.16
0.021 1.71 70.751
0.021 1.73 70.349
0.021 1.75 69.954
0.021 1.77 69.565
0.021 1.79 69.184
0.021 1.81 68.81
0.021 1.83 68.443
0.021 1.85 68.084
0.021 1.87 67.733
0.021 1.89 67.39
0.021 1.91 67.055
0.021 1.93 66.728
0.021 1.95 66.409
0.021 1.97 66.099
0.021 1.99 65.798
0.021 2.01 65.506
0.021 2.03 65.222
0.021 2.05 64.948
0.021 2.07 64.683
0.021 2.09 64.427
0.021 2.11 64.181
0.021 2.13 63.945
0.021 2.15 63.718
0.021 2.17 63.501
0.021 2.19 63.294
0.021 2.21 63.097
0.021 2.23 62.91
0.021 2.25 62.733
0.021 2.27 62.566
0.021 2.29 62.41
0.021 2.31 62.265
0.021 2.33 62.13
0.021 2.35 62.005
0.021 2.37 61.891
0.021 2.39 61.788
0.021 2.41 61.696
0.021 2.43 61.614
0.021 2.45 61.543
0.021 2.47 61.483
0.021 2.49 61.434
0.021 2.51 61.396
0.021 2.53 61.369
0.021 2.55 61.352
0.021 2.57 61.347
0.021 2.59 61.353
0.021 2.61 61.369
0.021 2.63 61.397
0.021 2.65 61.435
0.021 2.67 61.484
0.021 2.69 61.545
0.021 2.71 61.616
0.021 2.73 61.697
0.021 2.75 61.79
0.021 2.77 61.893
0.021 2.79 62.007
0.021 2.81 62.131
0.021 2.83 62.266
0.021 2.85 62.411
0.021 2.87 62.567
0.021 2.89 62.733
0.021 2.91 62.909
0.021 2.93 63.095
0.021 2.95 63.292
0.021 2.97 63.498
0.021 2.99 63.714
0.021 3.01 63.939
0.021 3.03 64.174
0.021 3.05 64.419
0.021 3.07 64.673
0.021 3.09 64.936
0.021 3.11 65.208
0.021 3.13 65.489
0.021 3.15 65.779
0.021 3.17 66.078
0.021 3.19 66.385
0.021 3.21 66.7
0.021 3.23 67.024
0.021 3.25 67.355
0.021 3.27 67.695
0.021 3.29 68.042
0.021 3.31 68.397
0.021 3.33 68.759
0.021 3.35 69.128
0.021 3.37 69.505
0.021 3.39 69.888
0.021 3.41 70.278
0.021 3.43 70.675
0.021 3.45 71.077
0.021 3.47 71.486
0.021 3.49 71.901
0.023 1.51 72.744
0.023 1.53 72.25
0.023 1.55 71.761
0.023 1.57 71.277
0.023 1.59 70.799
0.023 1.61 70.327
0.023 1.63 69.861
0.023 1.65 69.401
0.023 1.67 68.947
0.023 1.69 68.501
0.023 1.71 68.061
0.023 1.73 67.628
0.023 1.75 67.203
0.023 1.77 66.785
0.023 1.79 66.374
0.023 1.81 65.972
0.023 1.83 65.577
0.023 1.85 65.191
0.023 1.87 64.813
0.023 1.89 64.444
0.023 1.91 64.083
0.023 1.93 63.731
0.023 1.95 63.389
0.023 1.97 63.055
0.023 1.99 62.731
0.023 2.01 62.416
0.023 2.03 62.111
0.023 2.05 61.816
0.023 2.07 61.53
0.023 2.09 61.255
0.023 2.11 60.99
0.023 2.13 60.735
0.023 2.15 60.491
0.023 2.17 60.257
0.023 2.19 60.034
0.023 2.21 59.821
0.023 2.23 59.62
0.023 2.25 59.429
0.023 2.27 59.25
0.023 2.29 59.081
0.023 2.31 58.924
0.023 2.33 58.778
0.023 2.35 58.644
0.023 2.37 58.521
0.023 2.39 58.409
0.023 2.41 58.31
0.023 2.43 58.221
0.023 2.45 58.145
0.023 2.47 58.08
0.023 2.49 58.026
0.023 2.51 57.985
0.023 2.53 57.955
0.023 2.55 57.937
0.023 2.57 57.931
0.023 2.59 57.937
0.023 2.61 57.954
0.023 2.63 57.984
0.023 2.65 58.025
0.023 2.67 58.078
0.023 2.69 58.142
0.023 2.71 58.218
0.023 2.73 58.306
0.023 2.75 58.406
0.023 2.77 58.517
0.023 2.79 58.64
0.023 2.81 58.774
0.023 2.83 58.919
0.023 2.85 59.076
0.023 2.87 59.244
0.023 2.89 59.423
0.023 2.91 59.613
0.023 2.93 59.814
0.023 2.95 60.026
0.023 2.97 60.248
0.023 2.99 60.481
0.023 3.01 60.725
0.023 3.03 60.979
0.023 3.05 61.244
0.023 3.07 61.518
0.023 3.09 61.803
0.023 3.11 62.097
0.023 3.13 62.401
0.023 3.15 62.715
0.023 3.17 63.038
0.023 3.19 63.37
0.023 3.21 63.711
0.023 3.23 64.061
0.023 3.25 64.42
0.023 3.27 64.788
0.023 3.29 65.164
0.023 3.31 65.548
0.023 3.33 65.941
0.023 3.35 66.341
0.023 3.37 66.749
0.023 3.39 67.164
0.023 3.41 67.587
0.023 3.43 68.017
0.023 3.45 68.454
0.023 3.47 68.897
0.023 3.49 69.347
0.025 1.51 70.435
0.025 1.53 69.907
0.025 1.55 69.384
0.025 1.57 68.867
0.025 1.59 68.356
0.025 1.61 67.852
0.025 1.63 67.354
0.025 1.65 66.863
0.025 1.67 66.378
0.025 1.69 65.901
0.025 1.71 65.432
0.025 1.73 64.97
0.025 1.75 64.516
0.025 1.77 64.069
0.025 1.79 63.631
0.025 1.81 63.201
0.025 1.83 62.78
0.025 1.85 62.368
0.025 1.87 61.965
0.025 1.89 61.57
0.025 1.91 61.185
0.025 1.93 60.81
0.025 1.95 60.444
0.025 1.97 60.088
0.025 1.99 59.742
0.025 2.01 59.406
0.025 2.03 59.08
0.025 2.05 58.764
0.025 2.07 58.46
0.025 2.09 58.166
0.025 2.11 57.882
0.025 2.13 57.61
0.025 2.15 57.349
0.025 2.17 57.099
0.025 2.19 56.86
0.025 2.21 56.633
0.025 2.23 56.418
0.025 2.25 56.214
0.025 2.27 56.022
0.025 2.29 55.842
0.025 2.31 55.673
0.025 2.33 55.517
0.025 2.35 55.373
0.025 2.37 55.241
0.025 2.39 55.122
0.025 2.41 55.015
0.025 2.43 54.92
0.025 2.45 54.838
0.025 2.47 54.768
0.025 2.49 54.71
0.025 2.51 54.666
0.025 2.53 54.634
0.025 2.55 54.614
0.025 2.57 54.607
0.025 2.59 54.613
0.025 2.61 54.631
0.025 2.63 54.662
0.025 2.65 54.706
0.025 2.67 54.762
0.025 2.69 54.831
0.025 2.71 54.912
0.025 2.73 55.006
0.025 2.75 55.112
0.025 2.77 55.231
0.025 2.79 55.362
0.025 2.81 55.505
0.025 2.83 55.661
0.025 2.85 55.828
0.025 2.87 56.008
0.025 2.89 56.2
0.025 2.91 56.403
0.025 2.93 56.618
0.025 2.95 56.845
0.025 2.97 57.084
0.025 2.99 57.334
0.025 3.01 57.595
0.025 3.03 57.868
0.025 3.05 58.151
0.025 3.07 58.445
0.025 3.09 58.751
0.025 3.11 59.067
0.025 3.13 59.393
0.025 3.15 59.729
0.025 3.17 60.076
0.025 3.19 60.433
0.025 3.21 60.8
0.025 3.23 61.176
0.025 3.25 61.562
0.025 3.27 61.957
0.025 3.29 62.361
0.025 3.31 62.774
0.025 3.33 63.195
0.025 3.35 63.626
0.025 3.37 64.064
0.025 3.39 64.511
0.025 3.41 64.966
0.025 3.43 65.428
0.025 3.45 65.898
0.025 3.47 66.376
0.025 3.49 66.86
0.027 1.51 68.173
0.027 1.53 67.612
0.027 1.55 67.057
0.027 1.57 66.508
0.027 1.59 65.966
0.027 1.61 65.431
0.027 1.63 64.903
0.027 1.65 64.382
0.027 1.67 63.868
0.027 1.69 63.362
0.027 1.71 62.864
0.027 1.73 62.374
0.027 1.75 61.893
0.027 1.77 61.419
0.027 1.79 60.955
0.027 1.81 60.499
0.027 1.83 60.053
0.027 1.85 59.616
0.027 1.87 59.188
0.027 1.89 58.77
0.027 1.91 58.362
0.027 1.93 57.964
0.027 1.95 57.576
0.027 1.97 57.198
0.027 1.99 56.831
0.027 2.01 56.474
0.027 2.03 56.129
0.027 2.05 55.794
0.027 2.07 55.471
0.027 2.09 55.159
0.027 2.11 54.858
0.027 2.13 54.569
0.027 2.15 54.292
0.027 2.17 54.027
0.027 2.19 53.774
0.027 2.21 53.532
0.027 2.23 53.304
0.027 2.25 53.087
0.027 2.27 52.883
0.027 2.29 52.691
0.027 2.31 52.513
0.027 2.33 52.346
0.027 2.35 52.193
0.027 2.37 52.053
0.027 2.39 51.926
0.027 2.41 51.812
0.027 2.43 51.711
0.027 2.45 51.623
0.027 2.47 51.548
0.027 2.49 51.487
0.027 2.51 51.439
0.027 2.53 51.404
0.027 2.55 51.383
0.027 2.57 51.375
0.027 2.59 51.381
0.027 2.61 51.4
0.027 2.63 51.433
0.027 2.65 51.479
0.027 2.67 51.538
0.027 2.69 51.611
0.027 2.71 51.697
0.027 2.73 51.796
0.027 2.75 51.909
0.027 2.77 52.035
0.027 2.79 52.174
0.027 2.81 52.326
0.027 2.83 52.491
0.027 2.85 52.67
0.027 2.87 52.861
0.027 2.89 53.064
0.027 2.91 53.281
0.027 2.93 53.51
0.027 2.95 53.751
0.027 2.97 54.005
0.027 2.99 54.271
0.027 3.01 54.55
0.027 3.03 54.84
0.027 3.05 55.142
0.027 3.07 55.456
0.027 3.09 55.781
0.027 3.11 56.118
0.027 3.13 56.465
0.027 3.15 56.824
0.027 3.17 57.194
0.027 3.19 57.575
0.027 3.21 57.966
0.027 3.23 58.367
0.027 3.25 58.779
0.027 3.27 59.201
0.027 3.29 59.632
0.027 3.31 60.073
0.027 3.33 60.524
0.027 3.35 60.983
0.027 3.37 61.452
0.027 3.39 61.929
0.027 3.41 62.415
0.027 3.43 62.909
0.027 3.45 63.412
0.027 3.47 63.922
0.027 3.49 64.44
0.029 1.51 65.958
0.029 1.53 65.366
0.029 1.55 64.78
0.029 1.57 64.201
0.029 1.59 63.63
0.029 1.61 63.065
0.029 1.63 62.508
0.029 1.65 61.958
0.029 1.67 61.417
0.029 1.69 60.883
0.029 1.71 60.358
0.029 1.73 59.842
0.029 1.75 59.334
0.029 1.77 58.835
0.029 1.79 58.346
0.029 1.81 57.866
0.029 1.83 57.395
0.029 1.85 56.934
0.029 1.87 56.484
0.029 1.89 56.043
0.029 1.91 55.613
0.029 1.93 55.193
0.029 1.95 54.784
0.029 1.97 54.386
0.029 1.99 53.999
0.029 2.01 53.623
0.029 2.03 53.259
0.029 2.05 52.906
0.029 2.07 52.565
0.029 2.09 52.236
0.029 2.11 51.919
0.029 2.13 51.614
0.029 2.15 51.322
0.029 2.17 51.042
0.029 2.19 50.774
0.029 2.21 50.52
0.029 2.23 50.278
0.029 2.25 50.049
0.029 2.27 49.834
0.029 2.29 49.631
0.029 2.31 49.442
0.029 2.33 49.267
0.029 2.35 49.105
0.029 2.37 48.956
0.029 2.39 48.821
0.029 2.41 48.701
0.029 2.43 48.593
0.029 2.45 48.5
0.029 2.47 48.421
0.029 2.49 48.356
0.029 2.51 48.305
0.029 2.53 48.268
0.029 2.55 48.245
0.029 2.57 48.237
0.029 2.59 48.242
0.029 2.61 48.262
0.029 2.63 48.296
0.029 2.65 48.344
0.029 2.67 48.407
0.029 2.69 48.483
0.029 2.71 48.574
0.029 2.73 48.679
0.029 2.75 48.797
0.029 2.77 48.93
0.029 2.79 49.077
0.029 2.81 49.238
0.029 2.83 49.412
0.029 2.85 49.6
0.029 2.87 49.802
0.029 2.89 50.018
0.029 2.91 50.247
0.029 2.93 50.489
0.029 2.95 50.744
0.029 2.97 51.013
0.029 2.99 51.295
0.029 3.01 51.589
0.029 3.03 51.897
0.029 3.05 52.217
0.029 3.07 52.549
0.029 3.09 52.894
0.029 3.11 53.25
0.029 3.13 53.619
0.029 3.15 54
0.029 3.17 54.392
0.029 3.19 54.796
0.029 3.21 55.211
0.029 3.23 55.637
0.029 3.25 56.073
0.029 3.27 56.521
0.029 3.29 56.979
0.029 3.31 57.447
0.029 3.33 57.925
0.029 3.35 58.414
0.029 3.37 58.911
0.029 3.39 59.418
0.029 3.41 59.935
0.029 3.43 60.46
0.029 3.45 60.994
0.029 3.47 61.537
0.029 3.49 62.087
0.031 1.51 63.79
0.031 1.53 63.168
0.031 1.55 62.554
0.031 1.57 61.946
0.031 1.59 61.346
0.031 1.61 60.754
0.031 1.63 60.169
0.031 1.65 59.593
0.031 1.67 59.025
0.031 1.69 58.465
0.031 1.71 57.914
0.031 1.73 57.373
0.031 1.75 56.84
0.031 1.77 56.317
0.031 1.79 55.804
0.031 1.81 55.301
0.031 1.83 54.807
0.031 1.85 54.324
0.031 1.87 53.852
0.031 1.89 53.39
0.031 1.91 52.938
0.031 1.93 52.498
0.031 1.95 52.07
0.031 1.97 51.652
0.031 1.99 51.246
0.031 2.01 50.852
0.031 2.03 50.47
0.031 2.05 50.1
0.031 2.07 49.742
0.031 2.09 49.397
0.031 2.11 49.064
0.031 2.13 48.744
0.031 2.15 48.437
0.031 2.17 48.143
0.031 2.19 47.863
0.031 2.21 47.595
0.031 2.23 47.341
0.031 2.25 47.101
0.031 2.27 46.874
0.031 2.29 46.662
0.031 2.31 46.463
0.031 2.33 46.278
0.031 2.35 46.108
0.031 2.37 45.951
0.031 2.39 45.81
0.031 2.41 45.682
0.031 2.43 45.569
0.031 2.45 45.471
0.031 2.47 45.388
0.031 2.49 45.319
0.031 2.51 45.265
0.031 2.53 45.225
0.031 2.55 45.201
0.031 2.57 45.192
0.031 2.59 45.197
0.031 2.61 45.217
0.031 2.63 45.253
0.031 2.65 45.303
0.031 2.67 45.368
0.031 2.69 45.448
0.031 2.71 45.543
0.031 2.73 45.653
0.031 2.75 45.777
0.031 2.77 45.917
0.031 2.79 46.071
0.031 2.81 46.24
0.031 2.83 46.423
0.031 2.85 46.621
0.031 2.87 46.833
0.031 2.89 47.06
0.031 2.91 47.301
0.031 2.93 47.556
0.031 2.95 47.825
0.031 2.97 48.108
0.031 2.99 48.404
0.031 3.01 48.715
0.031 3.03 49.039
0.031 3.05 49.376
0.031 3.07 49.726
0.031 3.09 50.09
0.031 3.11 50.466
0.031 3.13 50.855
0.031 3.15 51.256
0.031 3.17 51.67
0.031 3.19 52.096
0.031 3.21 52.534
0.031 3.23 52.984
0.031 3.25 53.445
0.031 3.27 53.918
0.031 3.29 54.402
0.031 3.31 54.896
0.031 3.33 55.402
0.031 3.35 55.918
0.031 3.37 56.444
0.031 3.39 56.98
0.031 3.41 57.526
0.031 3.43 58.081
0.031 3.45 58.646
0.031 3.47 59.22
0.031 3.49 59.803
0.033 1.51 61.67
0.033 1.53 61.02
0.033 1.55 60.378
0.033 1.57 59.743
0.033 1.59 59.116
0.033 1.61 58.497
0.033 1.63 57.887
0.033 1.65 57.285
0.033 1.67 56.692
0.033 1.69 56.108
0.033 1.71 55.533
0.033 1.73 54.967
0.033 1.75 54.411
0.033 1.77 53.866
0.033 1.79 53.33
0.033 1.81 52.805
0.033 1.83 52.29
0.033 1.85 51.786
0.033 1.87 51.292
0.033 1.89 50.81
0.033 1.91 50.339
0.033 1.93 49.88
0.033 1.95 49.433
0.033 1.97 48.997
0.033 1.99 48.573
0.033 2.01 48.162
0.033 2.03 47.763
0.033 2.05 47.376
0.033 2.07 47.003
0.033 2.09 46.642
0.033 2.11 46.295
0.033 2.13 45.961
0.033 2.15 45.64
0.033 2.17 45.333
0.033 2.19 45.039
0.033 2.21 44.76
0.033 2.23 44.494
0.033 2.25 44.243
0.033 2.27 44.006
0.033 2.29 43.783
0.033 2.31 43.575
0.033 2.33 43.382
0.033 2.35 43.203
0.033 2.37 43.039
0.033 2.39 42.891
0.033 2.41 42.757
0.033 2.43 42.639
0.033 2.45 42.536
0.033 2.47 42.448
0.033 2.49 42.375
0.033 2.51 42.318
0.033 2.53 42.277
0.033 2.55 42.251
0.033 2.57 42.24
0.033 2.59 42.245
0.033 2.61 42.266
0.033 2.63 42.303
0.033 2.65 42.355
0.033 2.67 42.423
0.033 2.69 42.506
0.033 2.71 42.605
0.033 2.73 42.72
0.033 2.75 42.85
0.033 2.77 42.996
0.033 2.79 43.157
0.033 2.81 43.333
0.033 2.83 43.525
0.033 2.85 43.732
0.033 2.87 43.954
0.033 2.89 44.192
0.033 2.91 44.444
0.033 2.93 44.711
0.033 2.95 44.993
0.033 2.97 45.29
0.033 2.99 45.601
0.033 3.01 45.926
0.033 3.03 46.266
0.033 3.05 46.62
0.033 3.07 46.988
0.033 3.09 47.369
0.033 3.11 47.764
0.033 3.13 48.173
0.033 3.15 48.595
0.033 3.17 49.029
0.033 3.19 49.477
0.033 3.21 49.937
0.033 3.23 50.41
0.033 3.25 50.895
0.033 3.27 51.392
0.033 3.29 51.901
0.033 3.31 52.421
0.033 3.33 52.953
0.033 3.35 53.496
0.033 3.37 54.049
0.033 3.39 54.614
0.033 3.41 55.189
0.033 3.43 55.773
0.033 3.45 56.368
0.033 3.47 56.973
0.033 3.49 57.587
0.035 1.51 59.598
0.035 1.53 58.921
0.035 1.55 58.253
0.035 1.57 57.592
0.035 1.59 56.94
0.035 1.61 56.296
0.035 1.63 55.661
0.035 1.65 55.035
0.035 1.67 54.418
0.035 1.69 53.811
0.035 1.71 53.213
0.035 1.73 52.626
0.035 1.75 52.048
0.035 1.77 51.481
0.035 1.79 50.924
0.035 1.81 50.378
0.035 1.83 49.843
0.035 1.85 49.319
0.035 1.87 48.806
0.035 1.89 48.305
0.035 1.91 47.816
0.035 1.93 47.338
0.035 1.95 46.873
0.035 1.97 46.42
0.035 1.99 45.98
0.035 2.01 45.552
0.035 2.03 45.138
0.035 2.05 44.736
0.035 2.07 44.347
0.035 2.09 43.972
0.035 2.11 43.611
0.035 2.13 43.263
0.035 2.15 42.929
0.035 2.17 42.61
0.035 2.19 42.304
0.035 2.21 42.013
0.035 2.23 41.737
0.035 2.25 41.475
0.035 2.27 41.228
0.035 2.29 40.996
0.035 2.31 40.779
0.035 2.33 40.578
0.035 2.35 40.391
0.035 2.37 40.22
0.035 2.39 40.065
0.035 2.41 39.926
0.035 2.43 39.802
0.035 2.45 39.694
0.035 2.47 39.602
0.035 2.49 39.526
0.035 2.51 39.466
0.035 2.53 39.422
0.035 2.55 39.395
0.035 2.57 39.383
0.035 2.59 39.388
0.035 2.61 39.41
0.035 2.63 39.447
0.035 2.65 39.501
0.035 2.67 39.571
0.035 2.69 39.658
0.035 2.71 39.761
0.035 2.73 39.88
0.035 2.75 40.015
0.035 2.77 40.167
0.035 2.79 40.335
0.035 2.81 40.518
0.035 2.83 40.718
0.035 2.85 40.934
0.035 2.87 41.166
0.035 2.89 41.414
0.035 2.91 41.677
0.035 2.93 41.956
0.035 2.95 42.25
0.035 2.97 42.56
0.035 2.99 42.885
0.035 3.01 43.225
0.035 3.03 43.58
0.035 3.05 43.95
0.035 3.07 44.334
0.035 3.09 44.733
0.035 3.11 45.146
0.035 3.13 45.573
0.035 3.15 46.015
0.035 3.17 46.47
0.035 3.19 46.938
0.035 3.21 47.42
0.035 3.23 47.915
0.035 3.25 48.423
0.035 3.27 48.944
0.035 3.29 49.477
0.035 3.31 50.022
0.035 3.33 50.579
0.035 3.35 51.148
0.035 3.37 51.729
0.035 3.39 52.321
0.035 3.41 52.923
0.035 3.43 53.537
0.035 3.45 54.161
0.035 3.47 54.795
0.035 3.49 55.439
0.037 1.51 57.573
0.037 1.53 56.872
0.037 1.55 56.178
0.037 1.57 55.494
0.037 1.59 54.817
0.037 1.61 54.15
0.037 1.63 53.492
0.037 1.65 52.844
0.037 1.67 52.205
0.037 1.69 51.576
0.037 1.71 50.957
0.037 1.73 50.348
0.037 1.75 49.75
0.037 1.77 49.162
0.037 1.79 48.586
0.037 1.81 48.02
0.037 1.83 47.466
0.037 1.85 46.924
0.037 1.87 46.393
0.037 1.89 45.875
0.037 1.91 45.368
0.037 1.93 44.874
0.037 1.95 44.392
0.037 1.97 43.923
0.037 1.99 43.467
0.037 2.01 43.024
0.037 2.03 42.595
0.037 2.05 42.179
0.037 2.07 41.776
0.037 2.09 41.387
0.037 2.11 41.013
0.037 2.13 40.653
0.037 2.15 40.307
0.037 2.17 39.975
0.037 2.19 39.658
0.037 2.21 39.357
0.037 2.23 39.07
0.037 2.25 38.798
0.037 2.27 38.542
0.037 2.29 38.301
0.037 2.31 38.076
0.037 2.33 37.866
0.037 2.35 37.673
0.037 2.37 37.495
0.037 2.39 37.334
0.037 2.41 37.188
0.037 2.43 37.06
0.037 2.45 36.947
0.037 2.47 36.851
0.037 2.49 36.772
0.037 2.51 36.709
0.037 2.53 36.663
0.037 2.55 36.634
0.037 2.57 36.622
0.037 2.59 36.626
0.037 2.61 36.648
0.037 2.63 36.686
0.037 2.65 36.742
0.037 2.67 36.814
0.037 2.69 36.904
0.037 2.71 37.01
0.037 2.73 37.134
0.037 2.75 37.274
0.037 2.77 37.431
0.037 2.79 37.605
0.037 2.81 37.796
0.037 2.83 38.004
0.037 2.85 38.228
0.037 2.87 38.469
0.037 2.89 38.726
0.037 2.91 39
0.037 2.93 39.29
0.037 2.95 39.596
0.037 2.97 39.918
0.037 2.99 40.256
0.037 3.01 40.611
0.037 3.03 40.98
0.037 3.05 41.365
0.037 3.07 41.766
0.037 3.09 42.181
0.037 3.11 42.612
0.037 3.13 43.058
0.037 3.15 43.518
0.037 3.17 43.992
0.037 3.19 44.481
0.037 3.21 44.984
0.037 3.23 45.5
0.037 3.25 46.03
0.037 3.27 46.574
0.037 3.29 47.13
0.037 3.31 47.699
0.037 3.33 48.281
0.037 3.35 48.876
0.037 3.37 49.482
0.037 3.39 50.101
0.037 3.41 50.731
0.037 3.43 51.372
0.037 3.45 52.025
0.037 3.47 52.688
0.037 3.49 53.361
0.039 1.51 55.597
0.039 1.53 54.872
0.039 1.55 54.155
0.039 1.57 53.448
0.039 1.59 52.749
0.039 1.61 52.06
0.039 1.63 51.38
0.039 1.65 50.711
0.039 1.67 50.051
0.039 1.69 49.402
0.039 1.71 48.763
0.039 1.73 48.135
0.039 1.75 47.517
0.039 1.77 46.911
0.039 1.79 46.316
0.039 1.81 45.733
0.039 1.83 45.161
0.039 1.85 44.602
0.039 1.87 44.054
0.039 1.89 43.519
0.039 1.91 42.996
0.039 1.93 42.486
0.039 1.95 41.989
0.039 1.97 41.506
0.039 1.99 41.035
0.039 2.01 40.578
0.039 2.03 40.134
0.039 2.05 39.705
0.039 2.07 39.289
0.039 2.09 38.888
0.039 2.11 38.501
0.039 2.13 38.129
0.039 2.15 37.772
0.039 2.17 37.429
0.039 2.19 37.102
0.039 2.21 36.79
0.039 2.23 36.494
0.039 2.25 36.213
0.039 2.27 35.948
0.039 2.29 35.698
0.039 2.31 35.465
0.039 2.33 35.248
0.039 2.35 35.048
0.039 2.37 34.864
0.039 2.39 34.697
0.039 2.41 34.546
0.039 2.43 34.412
0.039 2.45 34.295
0.039 2.47 34.196
0.039 2.49 34.113
0.039 2.51 34.048
0.039 2.53 34
0.039 2.55 33.969
0.039 2.57 33.956
0.039 2.59 33.96
0.039 2.61 33.982
0.039 2.63 34.021
0.039 2.65 34.078
0.039 2.67 34.153
0.039 2.69 34.245
0.039 2.71 34.354
0.039 2.73 34.482
0.039 2.75 34.627
0.039 2.77 34.789
0.039 2.79 34.969
0.039 2.81 35.167
0.039 2.83 35.381
0.039 2.85 35.614
0.039 2.87 35.863
0.039 2.89 36.13
0.039 2.91 36.413
0.039 2.93 36.714
0.039 2.95 37.031
0.039 2.97 37.366
0.039 2.99 37.717
0.039 3.01 38.084
0.039 3.03 38.468
0.039 3.05 38.868
0.039 3.07 39.283
0.039 3.09 39.715
0.039 3.11 40.163
0.039 3.13 40.625
0.039 3.15 41.104
0.039 3.17 41.597
0.039 3.19 42.105
0.039 3.21 42.628
0.039 3.23 43.165
0.039 3.25 43.717
0.039 3.27 44.282
0.039 3.29 44.861
0.039 3.31 45.454
0.039 3.33 46.06
0.039 3.35 46.679
0.039 3.37 47.311
0.039 3.39 47.955
0.039 3.41 48.611
0.039 3.43 49.28
0.039 3.45 49.96
0.039 3.47 50.651
0.039 3.49 51.353
0.041 1.51 53.669
0.041 1.53 52.921
0.041 1.55 52.183
0.041 1.57 51.454
0.041 1.59 50.735
0.041 1.61 50.025
0.041 1.63 49.326
0.041 1.65 48.637
0.041 1.67 47.958
0.041 1.69 47.29
0.041 1.71 46.632
0.041 1.73 45.986
0.041 1.75 45.351
0.041 1.77 44.727
0.041 1.79 44.116
0.041 1.81 43.516
0.041 1.83 42.928
0.041 1.85 42.352
0.041 1.87 41.789
0.041 1.89 41.239
0.041 1.91 40.701
0.041 1.93 40.177
0.041 1.95 39.666
0.041 1.97 39.168
0.041 1.99 38.684
0.041 2.01 38.214
0.041 2.03 37.757
0.041 2.05 37.315
0.041 2.07 36.888
0.041 2.09 36.475
0.041 2.11 36.077
0.041 2.13 35.693
0.041 2.15 35.325
0.041 2.17 34.973
0.041 2.19 34.636
0.041 2.21 34.314
0.041 2.23 34.009
0.041 2.25 33.719
0.041 2.27 33.446
0.041 2.29 33.189
0.041 2.31 32.948
0.041 2.33 32.724
0.041 2.35 32.517
0.041 2.37 32.327
0.041 2.39 32.154
0.041 2.41 31.999
0.041 2.43 31.86
0.041 2.45 31.739
0.041 2.47 31.636
0.041 2.49 31.55
0.041 2.51 31.482
0.041 2.53 31.432
0.041 2.55 31.4
0.041 2.57 31.386
0.041 2.59 31.39
0.041 2.61 31.412
0.041 2.63 31.452
0.041 2.65 31.51
0.041 2.67 31.586
0.041 2.69 31.681
0.041 2.71 31.794
0.041 2.73 31.925
0.041 2.75 32.074
0.041 2.77 32.241
0.041 2.79 32.427
0.041 2.81 32.631
0.041 2.83 32.852
0.041 2.85 33.092
0.041 2.87 33.35
0.041 2.89 33.625
0.041 2.91 33.918
0.041 2.93 34.229
0.041 2.95 34.557
0.041 2.97 34.903
0.041 2.99 35.266
0.041 3.01 35.646
0.041 3.03 36.043
0.041 3.05 36.457
0.041 3.07 36.888
0.041 3.09 37.335
0.041 3.11 37.798
0.041 3.13 38.278
0.041 3.15 38.773
0.041 3.17 39.285
0.041 3.19 39.812
0.041 3.21 40.354
0.041 3.23 40.911
0.041 3.25 41.483
0.041 3.27 42.07
0.041 3.29 42.671
0.041 3.31 43.286
0.041 3.33 43.915
0.041 3.35 44.558
0.041 3.37 45.214
0.041 3.39 45.883
0.041 3.41 46.565
0.041 3.43 47.26
0.041 3.45 47.967
0.041 3.47 48.685
0.041 3.49 49.416
0.043 1.51 51.789
0.043 1.53 51.021
0.043 1.55 50.263
0.043 1.57 49.514
0.043 1.59 48.775
0.043 1.61 48.047
0.043 1.63 47.329
0.043 1.65 46.621
0.043 1.67 45.925
0.043 1.69 45.239
0.043 1.71 44.565
0.043 1.73 43.902
0.043 1.75 43.251
0.043 1.77 42.611
0.043 1.79 41.984
0.043 1.81 41.369
0.043 1.83 40.766
0.043 1.85 40.176
0.043 1.87 39.598
0.043 1.89 39.034
0.043 1.91 38.483
0.043 1.93 37.945
0.043 1.95 37.421
0.043 1.97 36.911
0.043 1.99 36.414
0.043 2.01 35.932
0.043 2.03 35.464
0.043 2.05 35.01
0.043 2.07 34.572
0.043 2.09 34.148
0.043 2.11 33.739
0.043 2.13 33.346
0.043 2.15 32.968
0.043 2.17 32.606
0.043 2.19 32.26
0.043 2.21 31.929
0.043 2.23 31.615
0.043 2.25 31.318
0.043 2.27 31.037
0.043 2.29 30.772
0.043 2.31 30.525
0.043 2.33 30.295
0.043 2.35 30.082
0.043 2.37 29.886
0.043 2.39 29.708
0.043 2.41 29.547
0.043 2.43 29.404
0.043 2.45 29.28
0.043 2.47 29.173
0.043 2.49 29.084
0.043 2.51 29.014
0.043 2.53 28.961
0.043 2.55 28.928
0.043 2.57 28.913
0.043 2.59 28.916
0.043 2.61 28.938
0.043 2.63 28.979
0.043 2.65 29.038
0.043 2.67 29.116
0.043 2.69 29.213
0.043 2.71 29.329
0.043 2.73 29.463
0.043 2.75 29.616
0.043 2.77 29.789
0.043 2.79 29.979
0.043 2.81 30.189
0.043 2.83 30.417
0.043 2.85 30.664
0.043 2.87 30.929
0.043 2.89 31.213
0.043 2.91 31.515
0.043 2.93 31.835
0.043 2.95 32.173
0.043 2.97 32.53
0.043 2.99 32.905
0.043 3.01 33.297
0.043 3.03 33.707
0.043 3.05 34.134
0.043 3.07 34.579
0.043 3.09 35.041
0.043 3.11 35.52
0.043 3.13 36.015
0.043 3.15 36.527
0.043 3.17 37.056
0.043 3.19 37.601
0.043 3.21 38.162
0.043 3.23 38.738
0.043 3.25 39.33
0.043 3.27 39.937
0.043 3.29 40.56
0.043 3.31 41.197
0.043 3.33 41.848
0.043 3.35 42.514
0.043 3.37 43.194
0.043 3.39 43.887
0.043 3.41 44.594
0.043 3.43 45.314
0.043 3.45 46.046
0.043 3.47 46.791
0.043 3.49 47.549
0.045 1.51 49.958
0.045 1.53 49.171
0.045 1.55 48.394
0.045 1.57 47.627
0.045 1.59 46.87
0.045 1.61 46.125
0.045 1.63 45.39
0.045 1.65 44.666
0.045 1.67 43.953
0.045 1.69 43.251
0.045 1.71 42.561
0.045 1.73 41.883
0.045 1.75 41.217
0.045 1.77 40.563
0.045 1.79 39.922
0.045 1.81 39.293
0.045 1.83 38.676
0.045 1.85 38.073
0.045 1.87 37.482
0.045 1.89 36.905
0.045 1.91 36.342
0.045 1.93 35.792
0.045 1.95 35.256
0.045 1.97 34.734
0.045 1.99 34.226
0.045 2.01 33.733
0.045 2.03 33.254
0.045 2.05 32.79
0.045 2.07 32.341
0.045 2.09 31.908
0.045 2.11 31.489
0.045 2.13 31.087
0.045 2.15 30.7
0.045 2.17 30.329
0.045 2.19 29.974
0.045 2.21 29.636
0.045 2.23 29.314
0.045 2.25 29.009
0.045 2.27 28.721
0.045 2.29 28.45
0.045 2.31 28.196
0.045 2.33 27.96
0.045 2.35 27.741
0.045 2.37 27.54
0.045 2.39 27.357
0.045 2.41 27.192
0.045 2.43 27.045
0.045 2.45 26.916
0.045 2.47 26.806
0.045 2.49 26.715
0.045 2.51 26.642
0.045 2.53 26.588
0.045 2.55 26.553
0.045 2.57 26.537
0.045 2.59 26.539
0.045 2.61 26.561
0.045 2.63 26.603
0.045 2.65 26.663
0.045 2.67 26.743
0.045 2.69 26.842
0.045 2.71 26.96
0.045 2.73 27.098
0.045 2.75 27.255
0.045 2.77 27.431
0.045 2.79 27.627
0.045 2.81 27.841
0.045 2.83 28.076
0.045 2.85 28.329
0.045 2.87 28.601
0.045 2.89 28.893
0.045 2.91 29.204
0.045 2.93 29.533
0.045 2.95 29.881
0.045 2.97 30.248
0.045 2.99 30.633
0.045 3.01 31.037
0.045 3.03 31.459
0.045 3.05 31.899
0.045 3.07 32.358
0.045 3.09 32.834
0.045 3.11 33.327
0.045 3.13 33.838
0.045 3.15 34.366
0.045 3.17 34.911
0.045 3.19 35.473
0.045 3.21 36.052
0.045 3.23 36.647
0.045 3.25 37.258
0.045 3.27 37.885
0.045 3.29 38.528
0.045 3.31 39.186
0.045 3.33 39.859
0.045 3.35 40.547
0.045 3.37 41.249
0.045 3.39 41.966
0.045 3.41 42.696
0.045 3.43 43.441
0.045 3.45 44.199
0.045 3.47 44.97
0.045 3.49 45.753
0.047 1.51 48.175
0.047 1.53 47.371
0.047 1.55 46.577
0.047 1.57 45.793
0.047 1.59 45.02
0.047 1.61 44.259
0.047 1.63 43.508
0.047 1.65 42.769
0.047 1.67 42.041
0.047 1.69 41.326
0.047 1.71 40.622
0.047 1.73 39.93
0.047 1.75 39.25
0.047 1.77 38.583
0.047 1.79 37.929
0.047 1.81 37.287
0.047 1.83 36.659
0.047 1.85 36.043
0.047 1.87 35.441
0.047 1.89 34.853
0.047 1.91 34.278
0.047 1.93 33.717
0.047 1.95 33.171
0.047 1.97 32.638
0.047 1.99 32.12
0.047 2.01 31.617
0.047 2.03 31.129
0.047 2.05 30.655
0.047 2.07 30.197
0.047 2.09 29.755
0.047 2.11 29.328
0.047 2.13 28.917
0.047 2.15 28.522
0.047 2.17 28.143
0.047 2.19 27.781
0.047 2.21 27.435
0.047 2.23 27.106
0.047 2.25 26.794
0.047 2.27 26.499
0.047 2.29 26.222
0.047 2.31 25.962
0.047 2.33 25.72
0.047 2.35 25.496
0.047 2.37 25.29
0.047 2.39 25.103
0.047 2.41 24.933
0.047 2.43 24.783
0.047 2.45 24.651
0.047 2.47 24.537
0.047 2.49 24.443
0.047 2.51 24.368
0.047 2.53 24.312
0.047 2.55 24.275
0.047 2.57 24.258
0.047 2.59 24.261
0.047 2.61 24.283
0.047 2.63 24.324
0.047 2.65 24.385
0.047 2.67 24.466
0.047 2.69 24.567
0.047 2.71 24.688
0.047 2.73 24.829
0.047 2.75 24.989
0.047 2.77 25.169
0.047 2.79 25.369
0.047 2.81 25.589
0.047 2.83 25.829
0.047 2.85 26.089
0.047 2.87 26.368
0.047 2.89 26.667
0.047 2.91 26.985
0.047 2.93 27.323
0.047 2.95 27.681
0.047 2.97 28.057
0.047 2.99 28.453
0.047 3.01 28.868
0.047 3.03 29.301
0.047 3.05 29.754
0.047 3.07 30.224
0.047 3.09 30.714
0.047 3.11 31.221
0.047 3.13 31.747
0.047 3.15 32.29
0.047 3.17 32.851
0.047 3.19 33.43
0.047 3.21 34.026
0.047 3.23 34.638
0.047 3.25 35.268
0.047 3.27 35.914
0.047 3.29 36.576
0.047 3.31 37.254
0.047 3.33 37.948
0.047 3.35 38.657
0.047 3.37 39.381
0.047 3.39 40.12
0.047 3.41 40.874
0.047 3.43 41.642
0.047 3.45 42.424
0.047 3.47 43.22
0.047 3.49 44.029
0.049 1.51 46.441
0.049 1.53 45.621
0.049 1.55 44.811
0.049 1.57 44.013
0.049 1.59 43.225
0.049 1.61 42.449
0.049 1.63 41.685
0.049 1.65 40.932
0.049 1.67 40.191
0.049 1.69 39.463
0.049 1.71 38.746
0.049 1.73 38.042
0.049 1.75 37.351
0.049 1.77 36.672
0.049 1.79 36.006
0.049 1.81 35.353
0.049 1.83 34.714
0.049 1.85 34.088
0.049 1.87 33.476
0.049 1.89 32.877
0.049 1.91 32.292
0.049 1.93 31.722
0.049 1.95 31.166
0.049 1.97 30.624
0.049 1.99 30.097
0.049 2.01 29.585
0.049 2.03 29.088
0.049 2.05 28.606
0.049 2.07 28.14
0.049 2.09 27.689
0.049 2.11 27.255
0.049 2.13 26.836
0.049 2.15 26.434
0.049 2.17 26.048
0.049 2.19 25.678
0.049 2.21 25.326
0.049 2.23 24.991
0.049 2.25 24.673
0.049 2.27 24.372
0.049 2.29 24.089
0.049 2.31 23.824
0.049 2.33 23.577
0.049 2.35 23.348
0.049 2.37 23.137
0.049 2.39 22.945
0.049 2.41 22.772
0.049 2.43 22.618
0.049 2.45 22.482
0.049 2.47 22.366
0.049 2.49 22.27
0.049 2.51 22.192
0.049 2.53 22.135
0.049 2.55 22.097
0.049 2.57 22.078
0.049 2.59 22.08
0.049 2.61 22.102
0.049 2.63 22.144
0.049 2.65 22.206
0.049 2.67 22.288
0.049 2.69 22.391
0.049 2.71 22.513
0.049 2.73 22.657
0.049 2.75 22.82
0.049 2.77 23.004
0.049 2.79 23.209
0.049 2.81 23.433
0.049 2.83 23.678
0.049 2.85 23.944
0.049 2.87 24.229
0.049 2.89 24.535
0.049 2.91 24.861
0.049 2.93 25.207
0.049 2.95 25.573
0.049 2.97 25.958
0.049 2.99 26.364
0.049 3.01 26.789
0.049 3.03 27.233
0.049 3.05 27.697
0.049 3.07 28.18
0.049 3.09 28.682
0.049 3.11 29.203
0.049 3.13 29.742
0.049 3.15 30.3
0.049 3.17 30.876
0.049 3.19 31.471
0.049 3.21 32.083
0.049 3.23 32.712
0.049 3.25 33.359
0.049 3.27 34.023
0.049 3.29 34.704
0.049 3.31 35.402
0.049 3.33 36.115
0.049 3.35 36.845
0.049 3.37 37.591
0.049 3.39 38.352
0.049 3.41 39.128
0.049 3.43 39.919
0.049 3.45 40.724
0.049 3.47 41.544
0.049 3.49 42.377
0.051 1.51 44.757
0.051 1.53 43.922
0.051 1.55 43.098
0.051 1.57 42.286
0.051 1.59 41.486
0.051 1.61 40.697
0.051 1.63 39.92
0.051 1.65 39.155
0.051 1.67 38.403
0.051 1.69 37.663
0.051 1.71 36.935
0.051 1.73 36.22
0.051 1.75 35.518
0.051 1.77 34.829
0.051 1.79 34.154
0.051 1.81 33.491
0.051 1.83 32.842
0.051 1.85 32.207
0.051 1.87 31.586
0.051 1.89 30.978
0.051 1.91 30.385
0.051 1.93 29.806
0.051 1.95 29.241
0.051 1.97 28.692
0.051 1.99 28.157
0.051 2.01 27.637
0.051 2.03 27.132
0.051 2.05 26.643
0.051 2.07 26.17
0.051 2.09 25.712
0.051 2.11 25.27
0.051 2.13 24.845
0.051 2.15 24.436
0.051 2.17 24.044
0.051 2.19 23.668
0.051 2.21 23.31
0.051 2.23 22.969
0.051 2.25 22.645
0.051 2.27 22.339
0.051 2.29 22.051
0.051 2.31 21.781
0.051 2.33 21.529
0.051 2.35 21.296
0.051 2.37 21.081
0.051 2.39 20.886
0.051 2.41 20.709
0.051 2.43 20.551
0.051 2.45 20.413
0.051 2.47 20.294
0.051 2.49 20.195
0.051 2.51 20.115
0.051 2.53 20.056
0.051 2.55 20.017
0.051 2.57 19.997
0.051 2.59 19.999
0.051 2.61 20.02
0.051 2.63 20.062
0.051 2.65 20.125
0.051 2.67 20.208
0.051 2.69 20.312
0.051 2.71 20.437
0.051 2.73 20.582
0.051 2.75 20.749
0.051 2.77 20.936
0.051 2.79 21.144
0.051 2.81 21.373
0.051 2.83 21.623
0.051 2.85 21.894
0.051 2.87 22.185
0.051 2.89 22.497
0.051 2.91 22.83
0.051 2.93 23.184
0.051 2.95 23.557
0.051 2.97 23.952
0.051 2.99 24.366
0.051 3.01 24.801
0.051 3.03 25.256
0.051 3.05 25.73
0.051 3.07 26.225
0.051 3.09 26.739
0.051 3.11 27.272
0.051 3.13 27.825
0.051 3.15 28.397
0.051 3.17 28.987
0.051 3.19 29.596
0.051 3.21 30.224
0.051 3.23 30.87
0.051 3.25 31.533
0.051 3.27 32.215
0.051 3.29 32.914
0.051 3.31 33.63
0.051 3.33 34.362
0.051 3.35 35.112
0.051 3.37 35.878
0.051 3.39 36.66
0.051 3.41 37.457
0.051 3.43 38.27
0.051 3.45 39.098
0.051 3.47 39.941
0.051 3.49 40.798
0.053 1.51 43.121
0.053 1.53 42.274
0.053 1.55 41.438
0.053 1.57 40.614
0.053 1.59 39.801
0.053 1.61 39.001
0.053 1.63 38.214
0.053 1.65 37.438
0.053 1.67 36.676
0.053 1.69 35.926
0.053 1.71 35.189
0.053 1.73 34.465
0.053 1.75 33.754
0.053 1.77 33.056
0.053 1.79 32.372
0.053 1.81 31.701
0.053 1.83 31.044
0.053 1.85 30.401
0.053 1.87 29.771
0.053 1.89 29.156
0.053 1.91 28.556
0.053 1.93 27.97
0.053 1.95 27.398
0.053 1.97 26.841
0.053 1.99 26.3
0.053 2.01 25.773
0.053 2.03 25.262
0.053 2.05 24.767
0.053 2.07 24.287
0.053 2.09 23.823
0.053 2.11 23.376
0.053 2.13 22.944
0.053 2.15 22.53
0.053 2.17 22.132
0.053 2.19 21.751
0.053 2.21 21.388
0.053 2.23 21.041
0.053 2.25 20.713
0.053 2.27 20.402
0.053 2.29 20.109
0.053 2.31 19.835
0.053 2.33 19.579
0.053 2.35 19.342
0.053 2.37 19.123
0.053 2.39 18.924
0.053 2.41 18.744
0.053 2.43 18.583
0.053 2.45 18.442
0.053 2.47 18.32
0.053 2.49 18.219
0.053 2.51 18.138
0.053 2.53 18.077
0.053 2.55 18.036
0.053 2.57 18.016
0.053 2.59 18.016
0.053 2.61 18.038
0.053 2.63 18.08
0.053 2.65 18.143
0.053 2.67 18.227
0.053 2.69 18.332
0.053 2.71 18.459
0.053 2.73 18.607
0.053 2.75 18.776
0.053 2.77 18.966
0.053 2.79 19.177
0.053 2.81 19.41
0.053 2.83 19.665
0.053 2.85 19.94
0.053 2.87 20.237
0.053 2.89 20.555
0.053 2.91 20.894
0.053 2.93 21.255
0.053 2.95 21.636
0.053 2.97 22.038
0.053 2.99 22.461
0.053 3.01 22.905
0.053 3.03 23.369
0.053 3.05 23.854
0.053 3.07 24.36
0.053 3.09 24.885
0.053 3.11 25.43
0.053 3.13 25.995
0.053 3.15 26.58
0.053 3.17 27.184
0.053 3.19 27.808
0.053 3.21 28.45
0.053 3.23 29.111
0.053 3.25 29.791
0.053 3.27 30.489
0.053 3.29 31.205
0.053 3.31 31.938
0.053 3.33 32.689
0.053 3.35 33.458
0.053 3.37 34.243
0.053 3.39 35.045
0.053 3.41 35.863
0.053 3.43 36.697
0.053 3.45 37.547
0.053 3.47 38.412
0.053 3.49 39.292
0.055 1.51 41.535
0.055 1.53 40.676
0.055 1.55 39.83
0.055 1.57 38.995
0.055 1.59 38.173
0.055 1.61 37.363
0.055 1.63 36.566
0.055 1.65 35.782
0.055 1.67 35.011
0.055 1.69 34.252
0.055 1.71 33.507
0.055 1.73 32.775
0.055 1.75 32.057
0.055 1.77 31.352
0.055 1.79 30.66
0.055 1.81 29.983
0.055 1.83 29.319
0.055 1.85 28.669
0.055 1.87 28.034
0.055 1.89 27.412
0.055 1.91 26.806
0.055 1.93 26.213
0.055 1.95 25.636
0.055 1.97 25.074
0.055 1.99 24.526
0.055 2.01 23.994
0.055 2.03 23.478
0.055 2.05 22.977
0.055 2.07 22.492
0.055 2.09 22.023
0.055 2.11 21.571
0.055 2.13 21.135
0.055 2.15 20.715
0.055 2.17 20.313
0.055 2.19 19.927
0.055 2.21 19.559
0.055 2.23 19.208
0.055 2.25 18.875
0.055 2.27 18.561
0.055 2.29 18.264
0.055 2.31 17.986
0.055 2.33 17.726
0.055 2.35 17.485
0.055 2.37 17.263
0.055 2.39 17.061
0.055 2.41 16.877
0.055 2.43 16.714
0.055 2.45 16.57
0.055 2.47 16.447
0.055 2.49 16.343
0.055 2.51 16.26
0.055 2.53 16.197
0.055 2.55 16.155
0.055 2.57 16.134
0.055 2.59 16.134
0.055 2.61 16.155
0.055 2.63 16.197
0.055 2.65 16.261
0.055 2.67 16.346
0.055 2.69 16.452
0.055 2.71 16.58
0.055 2.73 16.73
0.055 2.75 16.901
0.055 2.77 17.094
0.055 2.79 17.308
0.055 2.81 17.545
0.055 2.83 17.803
0.055 2.85 18.083
0.055 2.87 18.385
0.055 2.89 18.708
0.055 2.91 19.054
0.055 2.93 19.42
0.055 2.95 19.808
0.055 2.97 20.218
0.055 2.99 20.649
0.055 3.01 21.101
0.055 3.03 21.575
0.055 3.05 22.069
0.055 3.07 22.585
0.055 3.09 23.121
0.055 3.11 23.677
0.055 3.13 24.254
0.055 3.15 24.851
0.055 3.17 25.468
0.055 3.19 26.105
0.055 3.21 26.761
0.055 3.23 27.437
0.055 3.25 28.132
0.055 3.27 28.845
0.055 3.29 29.578
0.055 3.31 30.328
0.055 3.33 31.097
0.055 3.35 31.883
0.055 3.37 32.687
0.055 3.39 33.508
0.055 3.41 34.346
0.055 3.43 35.201
0.055 3.45 36.071
0.055 3.47 36.958
0.055 3.49 37.86
0.057 1.51 39.999
0.057 1.53 39.13
0.057 1.55 38.274
0.057 1.57 37.431
0.057 1.59 36.6
0.057 1.61 35.782
0.057 1.63 34.978
0.057 1.65 34.186
0.057 1.67 33.408
0.057 1.69 32.642
0.057 1.71 31.891
0.057 1.73 31.153
0.057 1.75 30.428
0.057 1.77 29.717
0.057 1.79 29.02
0.057 1.81 28.337
0.057 1.83 27.668
0.057 1.85 27.013
0.057 1.87 26.372
0.057 1.89 25.746
0.057 1.91 25.135
0.057 1.93 24.538
0.057 1.95 23.956
0.057 1.97 23.389
0.057 1.99 22.837
0.057 2.01 22.301
0.057 2.03 21.78
0.057 2.05 21.275
0.057 2.07 20.786
0.057 2.09 20.313
0.057 2.11 19.856
0.057 2.13 19.416
0.057 2.15 18.992
0.057 2.17 18.586
0.057 2.19 18.197
0.057 2.21 17.825
0.057 2.23 17.47
0.057 2.25 17.134
0.057 2.27 16.815
0.057 2.29 16.515
0.057 2.31 16.234
0.057 2.33 15.971
0.057 2.35 15.727
0.057 2.37 15.502
0.057 2.39 15.296
0.057 2.41 15.111
0.057 2.43 14.945
0.057 2.45 14.799
0.057 2.47 14.673
0.057 2.49 14.568
0.057 2.51 14.483
0.057 2.53 14.419
0.057 2.55 14.376
0.057 2.57 14.353
0.057 2.59 14.353
0.057 2.61 14.373
0.057 2.63 14.415
0.057 2.65 14.479
0.057 2.67 14.564
0.057 2.69 14.672
0.057 2.71 14.801
0.057 2.73 14.952
0.057 2.75 15.125
0.057 2.77 15.321
0.057 2.79 15.538
0.057 2.81 15.778
0.057 2.83 16.04
0.057 2.85 16.324
0.057 2.87 16.63
0.057 2.89 16.958
0.057 2.91 17.309
0.057 2.93 17.681
0.057 2.95 18.076
0.057 2.97 18.492
0.057 2.99 18.931
0.057 3.01 19.391
0.057 3.03 19.873
0.057 3.05 20.376
0.057 3.07 20.901
0.057 3.09 21.447
0.057 3.11 22.014
0.057 3.13 22.601
0.057 3.15 23.21
0.057 3.17 23.839
0.057 3.19 24.489
0.057 3.21 25.158
0.057 3.23 25.848
0.057 3.25 26.557
0.057 3.27 27.286
0.057 3.29 28.033
0.057 3.31 28.8
0.057 3.33 29.585
0.057 3.35 30.389
0.057 3.37 31.211
0.057 3.39 32.05
0.057 3.41 32.907
0.057 3.43 33.781
0.057 3.45 34.672
0.057 3.47 35.579
0.057 3.49 36.502
0.059 1.51 38.512
0.059 1.53 37.635
0.059 1.55 36.771
0.059 1.57 35.921
0.059 1.59 35.083
0.059 1.61 34.259
0.059 1.63 33.448
0.059 1.65 32.651
0.059 1.67 31.867
0.059 1.69 31.097
0.059 1.71 30.34
0.059 1.73 29.597
0.059 1.75 28.868
0.059 1.77 28.152
0.059 1.79 27.451
0.059 1.81 26.764
0.059 1.83 26.091
0.059 1.85 25.432
0.059 1.87 24.788
0.059 1.89 24.158
0.059 1.91 23.543
0.059 1.93 22.943
0.059 1.95 22.358
0.059 1.97 21.787
0.059 1.99 21.232
0.059 2.01 20.693
0.059 2.03 20.169
0.059 2.05 19.66
0.059 2.07 19.168
0.059 2.09 18.692
0.059 2.11 18.232
0.059 2.13 17.789
0.059 2.15 17.362
0.059 2.17 16.953
0.059 2.19 16.56
0.059 2.21 16.185
0.059 2.23 15.828
0.059 2.25 15.488
0.059 2.27 15.167
0.059 2.29 14.864
0.059 2.31 14.579
0.059 2.33 14.314
0.059 2.35 14.067
0.059 2.37 13.84
0.059 2.39 13.632
0.059 2.41 13.444
0.059 2.43 13.276
0.059 2.45 13.128
0.059 2.47 13
0.059 2.49 12.893
0.059 2.51 12.806
0.059 2.53 12.741
0.059 2.55 12.697
0.059 2.57 12.674
0.059 2.59 12.672
0.059 2.61 12.692
0.059 2.63 12.734
0.059 2.65 12.798
0.059 2.67 12.884
0.059 2.69 12.992
0.059 2.71 13.122
0.059 2.73 13.274
0.059 2.75 13.449
0.059 2.77 13.647
0.059 2.79 13.867
0.059 2.81 14.109
0.059 2.83 14.374
0.059 2.85 14.662
0.059 2.87 14.972
0.059 2.89 15.305
0.059 2.91 15.66
0.059 2.93 16.038
0.059 2.95 16.438
0.059 2.97 16.861
0.059 2.99 17.306
0.059 3.01 17.774
0.059 3.03 18.263
0.059 3.05 18.775
0.059 3.07 19.308
0.059 3.09 19.863
0.059 3.11 20.44
0.059 3.13 21.038
0.059 3.15 21.658
0.059 3.17 22.298
0.059 3.19 22.96
0.059 3.21 23.642
0.059 3.23 24.344
0.059 3.25 25.067
0.059 3.27 25.81
0.059 3.29 26.572
0.059 3.31 27.354
0.059 3.33 28.155
0.059 3.35 28.975
0.059 3.37 29.814
0.059 3.39 30.671
0.059 3.41 31.546
0.059 3.43 32.438
0.059 3.45 33.348
0.059 3.47 34.275
0.059 3.49 35.219
0.061 1.51 37.075
0.061 1.53 36.192
0.061 1.55 35.322
0.061 1.57 34.466
0.061 1.59 33.623
0.061 1.61 32.794
0.061 1.63 31.978
0.061 1.65 31.177
0.061 1.67 30.389
0.061 1.69 29.615
0.061 1.71 28.855
0.061 1.73 28.108
0.061 1.75 27.376
0.061 1.77 26.658
0.061 1.79 25.954
0.061 1.81 25.264
0.061 1.83 24.589
0.061 1.85 23.928
0.061 1.87 23.281
0.061 1.89 22.649
0.061 1.91 22.032
0.061 1.93 21.43
0.061 1.95 20.842
0.061 1.97 20.27
0.061 1.99 19.712
0.061 2.01 19.171
0.061 2.03 18.645
0.061 2.05 18.134
0.061 2.07 17.64
0.061 2.09 17.161
0.061 2.11 16.699
0.061 2.13 16.254
0.061 2.15 15.825
0.061 2.17 15.413
0.061 2.19 15.018
0.061 2.21 14.641
0.061 2.23 14.281
0.061 2.25 13.94
0.061 2.27 13.616
0.061 2.29 13.311
0.061 2.31 13.024
0.061 2.33 12.756
0.061 2.35 12.507
0.061 2.37 12.278
0.061 2.39 12.068
0.061 2.41 11.878
0.061 2.43 11.707
0.061 2.45 11.558
0.061 2.47 11.428
0.061 2.49 11.32
0.061 2.51 11.232
0.061 2.53 11.165
0.061 2.55 11.12
0.061 2.57 11.096
0.061 2.59 11.094
0.061 2.61 11.113
0.061 2.63 11.155
0.061 2.65 11.219
0.061 2.67 11.305
0.061 2.69 11.413
0.061 2.71 11.544
0.061 2.73 11.698
0.061 2.75 11.874
0.061 2.77 12.073
0.061 2.79 12.295
0.061 2.81 12.54
0.061 2.83 12.808
0.061 2.85 13.098
0.061 2.87 13.412
0.061 2.89 13.749
0.061 2.91 14.109
0.061 2.93 14.491
0.061 2.95 14.897
0.061 2.97 15.326
0.061 2.99 15.777
0.061 3.01 16.251
0.061 3.03 16.747
0.061 3.05 17.266
0.061 3.07 17.808
0.061 3.09 18.372
0.061 3.11 18.957
0.061 3.13 19.565
0.061 3.15 20.195
0.061 3.17 20.846
0.061 3.19 21.519
0.061 3.21 22.212
0.061 3.23 22.927
0.061 3.25 23.663
0.061 3.27 24.419
0.061 3.29 25.195
0.061 3.31 25.991
0.061 3.33 26.807
0.061 3.35 27.643
0.061 3.37 28.497
0.061 3.39 29.371
0.061 3.41 30.263
0.061 3.43 31.173
0.061 3.45 32.101
0.061 3.47 33.047
0.061 3.49 34.01
0.063 1.51 35.688
0.063 1.53 34.8
0.063 1.55 33.926
0.063 1.57 33.065
0.063 1.59 32.219
0.063 1.61 31.387
0.063 1.63 30.568
0.063 1.65 29.764
0.063 1.67 28.974
0.063 1.69 28.197
0.063 1.71 27.435
0.063 1.73 26.687
0.063 1.75 25.954
0.063 1.77 25.234
0.063 1.79 24.529
0.063 1.81 23.838
0.063 1.83 23.161
0.063 1.85 22.499
0.063 1.87 21.852
0.063 1.89 21.219
0.063 1.91 20.601
0.063 1.93 19.998
0.063 1.95 19.409
0.063 1.97 18.836
0.063 1.99 18.278
0.063 2.01 17.735
0.063 2.03 17.208
0.063 2.05 16.696
0.063 2.07 16.201
0.063 2.09 15.721
0.063 2.11 15.258
0.063 2.13 14.811
0.063 2.15 14.381
0.063 2.17 13.968
0.063 2.19 13.571
0.063 2.21 13.193
0.063 2.23 12.831
0.063 2.25 12.488
0.063 2.27 12.163
0.063 2.29 11.856
0.063 2.31 11.567
0.063 2.33 11.298
0.063 2.35 11.047
0.063 2.37 10.816
0.063 2.39 10.604
0.063 2.41 10.412
0.063 2.43 10.241
0.063 2.45 10.089
0.063 2.47 9.958
0.063 2.49 9.848
0.063 2.51 9.759
0.063 2.53 9.691
0.063 2.55 9.645
0.063 2.57 9.62
0.063 2.59 9.617
0.063 2.61 9.636
0.063 2.63 9.678
0.063 2.65 9.741
0.063 2.67 9.827
0.063 2.69 9.936
0.063 2.71 10.068
0.063 2.73 10.222
0.063 2.75 10.399
0.063 2.77 10.6
0.063 2.79 10.824
0.063 2.81 11.07
0.063 2.83 11.341
0.063 2.85 11.634
0.063 2.87 11.951
0.063 2.89 12.291
0.063 2.91 12.655
0.063 2.93 13.042
0.063 2.95 13.452
0.063 2.97 13.886
0.063 2.99 14.343
0.063 3.01 14.823
0.063 3.03 15.326
0.063 3.05 15.852
0.063 3.07 16.4
0.063 3.09 16.972
0.063 3.11 17.566
0.063 3.13 18.183
0.063 3.15 18.822
0.063 3.17 19.483
0.063 3.19 20.166
0.063 3.21 20.87
0.063 3.23 21.596
0.063 3.25 22.344
0.063 3.27 23.112
0.063 3.29 23.902
0.063 3.31 24.711
0.063 3.33 25.542
0.063 3.35 26.392
0.063 3.37 27.262
0.063 3.39 28.151
0.063 3.41 29.059
0.063 3.43 29.986
0.063 3.45 30.932
0.063 3.47 31.896
0.063 3.49 32.878
0.065 1.51 34.351
0.065 1.53 33.46
0.065 1.55 32.583
0.065 1.57 31.72
0.065 1.59 30.872
0.065 1.61 30.038
0.065 1.63 29.218
0.065 1.65 28.412
0.065 1.67 27.621
0.065 1.69 26.845
0.065 1.71 26.082
0.065 1.73 25.334
0.065 1.75 24.6
0.065 1.77 23.881
0.065 1.79 23.176
0.065 1.81 22.485
0.065 1.83 21.809
0.065 1.85 21.148
0.065 1.87 20.5
0.065 1.89 19.868
0.065 1.91 19.25
0.065 1.93 18.647
0.065 1.95 18.059
0.065 1.97 17.487
0.065 1.99 16.929
0.065 2.01 16.386
0.065 2.03 15.859
0.065 2.05 15.348
0.065 2.07 14.852
0.065 2.09 14.372
0.065 2.11 13.909
0.065 2.13 13.461
0.065 2.15 13.031
0.065 2.17 12.617
0.065 2.19 12.22
0.065 2.21 11.84
0.065 2.23 11.478
0.065 2.25 11.134
0.065 2.27 10.808
0.065 2.29 10.499
0.065 2.31 10.21
0.065 2.33 9.939
0.065 2.35 9.687
0.065 2.37 9.455
0.065 2.39 9.242
0.065 2.41 9.049
0.065 2.43 8.876
0.065 2.45 8.723
0.065 2.47 8.591
0.065 2.49 8.48
0.065 2.51 8.389
0.065 2.53 8.321
0.065 2.55 8.273
0.065 2.57 8.247
0.065 2.59 8.244
0.065 2.61 8.262
0.065 2.63 8.303
0.065 2.65 8.366
0.065 2.67 8.452
0.065 2.69 8.561
0.065 2.71 8.693
0.065 2.73 8.848
0.065 2.75 9.026
0.065 2.77 9.228
0.065 2.79 9.453
0.065 2.81 9.702
0.065 2.83 9.974
0.065 2.85 10.27
0.065 2.87 10.589
0.065 2.89 10.932
0.065 2.91 11.299
0.065 2.93 11.69
0.065 2.95 12.104
0.065 2.97 12.543
0.065 2.99 13.004
0.065 3.01 13.49
0.065 3.03 13.998
0.065 3.05 14.531
0.065 3.07 15.086
0.065 3.09 15.665
0.065 3.11 16.267
0.065 3.13 16.891
0.065 3.15 17.539
0.065 3.17 18.209
0.065 3.19 18.901
0.065 3.21 19.616
0.065 3.23 20.353
0.065 3.25 21.112
0.065 3.27 21.892
0.065 3.29 22.693
0.065 3.31 23.516
0.065 3.33 24.359
0.065 3.35 25.223
0.065 3.37 26.107
0.065 3.39 27.012
0.065 3.41 27.935
0.065 3.43 28.879
0.065 3.45 29.841
0.065 3.47 30.822
0.065 3.49 31.821
0.067 1.51 33.065
0.067 1.53 32.172
0.067 1.55 31.294
0.067 1.57 30.43
0.067 1.59 29.581
0.067 1.61 28.747
0.067 1.63 27.928
0.067 1.65 27.123
0.067 1.67 26.332
0.067 1.69 25.557
0.067 1.71 24.795
0.067 1.73 24.049
0.067 1.75 23.317
0.067 1.77 22.599
0.067 1.79 21.895
0.067 1.81 21.207
0.067 1.83 20.532
0.067 1.85 19.873
0.067 1.87 19.227
0.067 1.89 18.597
0.067 1.91 17.981
0.067 1.93 17.38
0.067 1.95 16.793
0.067 1.97 16.222
0.067 1.99 15.666
0.067 2.01 15.124
0.067 2.03 14.599
0.067 2.05 14.088
0.067 2.07 13.594
0.067 2.09 13.115
0.067 2.11 12.652
0.067 2.13 12.205
0.067 2.15 11.775
0.067 2.17 11.361
0.067 2.19 10.964
0.067 2.21 10.585
0.067 2.23 10.223
0.067 2.25 9.878
0.067 2.27 9.551
0.067 2.29 9.243
0.067 2.31 8.953
0.067 2.33 8.681
0.067 2.35 8.428
0.067 2.37 8.195
0.067 2.39 7.981
0.067 2.41 7.787
0.067 2.43 7.613
0.067 2.45 7.46
0.067 2.47 7.326
0.067 2.49 7.214
0.067 2.51 7.123
0.067 2.53 7.053
0.067 2.55 7.005
0.067 2.57 6.978
0.067 2.59 6.974
0.067 2.61 6.992
0.067 2.63 7.032
0.067 2.65 7.095
0.067 2.67 7.181
0.067 2.69 7.289
0.067 2.71 7.421
0.067 2.73 7.577
0.067 2.75 7.756
0.067 2.77 7.958
0.067 2.79 8.184
0.067 2.81 8.434
0.067 2.83 8.708
0.067 2.85 9.005
0.067 2.87 9.327
0.067 2.89 9.673
0.067 2.91 10.043
0.067 2.93 10.436
0.067 2.95 10.854
0.067 2.97 11.296
0.067 2.99 11.762
0.067 3.01 12.253
0.067 3.03 12.766
0.067 3.05 13.304
0.067 3.07 13.866
0.067 3.09 14.451
0.067 3.11 15.06
0.067 3.13 15.692
0.067 3.15 16.347
0.067 3.17 17.025
0.067 3.19 17.727
0.067 3.21 18.451
0.067 3.23 19.197
0.067 3.25 19.966
0.067 3.27 20.757
0.067 3.29 21.57
0.067 3.31 22.405
0.067 3.33 23.26
0.067 3.35 24.137
0.067 3.37 25.035
0.067 3.39 25.953
0.067 3.41 26.892
0.067 3.43 27.85
0.067 3.45 28.828
0.067 3.47 29.825
0.067 3.49 30.841
0.069 1.51 31.829
0.069 1.53 30.936
0.069 1.55 30.058
0.069 1.57 29.196
0.069 1.59 28.348
0.069 1.61 27.515
0.069 1.63 26.698
0.069 1.65 25.895
0.069 1.67 25.107
0.069 1.69 24.334
0.069 1.71 23.576
0.069 1.73 22.832
0.069 1.75 22.103
0.069 1.77 21.388
0.069 1.79 20.688
0.069 1.81 20.002
0.069 1.83 19.331
0.069 1.85 18.675
0.069 1.87 18.033
0.069 1.89 17.406
0.069 1.91 16.793
0.069 1.93 16.195
0.069 1.95 15.611
0.069 1.97 15.043
0.069 1.99 14.489
0.069 2.01 13.95
0.069 2.03 13.427
0.069 2.05 12.919
0.069 2.07 12.426
0.069 2.09 11.949
0.069 2.11 11.488
0.069 2.13 11.043
0.069 2.15 10.614
0.069 2.17 10.201
0.069 2.19 9.806
0.069 2.21 9.427
0.069 2.23 9.065
0.069 2.25 8.721
0.069 2.27 8.394
0.069 2.29 8.086
0.069 2.31 7.796
0.069 2.33 7.524
0.069 2.35 7.271
0.069 2.37 7.037
0.069 2.39 6.823
0.069 2.41 6.628
0.069 2.43 6.454
0.069 2.45 6.299
0.069 2.47 6.165
0.069 2.49 6.052
0.069 2.51 5.96
0.069 2.53 5.889
0.069 2.55 5.84
0.069 2.57 5.813
0.069 2.59 5.808
0.069 2.61 5.825
0.069 2.63 5.865
0.069 2.65 5.927
0.069 2.67 6.013
0.069 2.69 6.121
0.069 2.71 6.253
0.069 2.73 6.408
0.069 2.75 6.587
0.069 2.77 6.79
0.069 2.79 7.017
0.069 2.81 7.268
0.069 2.83 7.543
0.069 2.85 7.842
0.069 2.87 8.165
0.069 2.89 8.513
0.069 2.91 8.885
0.069 2.93 9.282
0.069 2.95 9.703
0.069 2.97 10.148
0.069 2.99 10.618
0.069 3.01 11.112
0.069 3.03 11.63
0.069 3.05 12.173
0.069 3.07 12.74
0.069 3.09 13.331
0.069 3.11 13.946
0.069 3.13 14.584
0.069 3.15 15.247
0.069 3.17 15.933
0.069 3.19 16.642
0.069 3.21 17.375
0.069 3.23 18.13
0.069 3.25 18.909
0.069 3.27 19.71
0.069 3.29 20.533
0.069 3.31 21.378
0.069 3.33 22.246
0.069 3.35 23.135
0.069 3.37 24.045
0.069 3.39 24.977
0.069 3.41 25.929
0.069 3.43 26.901
0.069 3.45 27.894
0.069 3.47 28.906
0.069 3.49 29.938
0.071 1.51 30.644
0.071 1.53 29.753
0.071 1.55 28.877
0.071 1.57 28.017
0.071 1.59 27.172
0.071 1.61 26.343
0.071 1.63 25.528
0.071 1.65 24.73
0.071 1.67 23.946
0.071 1.69 23.177
0.071 1.71 22.423
0.071 1.73 21.683
0.071 1.75 20.959
0.071 1.77 20.249
0.071 1.79 19.554
0.071 1.81 18.873
0.071 1.83 18.207
0.071 1.85 17.555
0.071 1.87 16.917
0.071 1.89 16.295
0.071 1.91 15.686
0.071 1.93 15.093
0.071 1.95 14.513
0.071 1.97 13.949
0.071 1.99 13.399
0.071 2.01 12.864
0.071 2.03 12.344
0.071 2.05 11.839
0.071 2.07 11.35
0.071 2.09 10.876
0.071 2.11 10.417
0.071 2.13 9.975
0.071 2.15 9.548
0.071 2.17 9.137
0.071 2.19 8.743
0.071 2.21 8.366
0.071 2.23 8.006
0.071 2.25 7.663
0.071 2.27 7.337
0.071 2.29 7.03
0.071 2.31 6.74
0.071 2.33 6.469
0.071 2.35 6.216
0.071 2.37 5.982
0.071 2.39 5.768
0.071 2.41 5.573
0.071 2.43 5.398
0.071 2.45 5.243
0.071 2.47 5.108
0.071 2.49 4.995
0.071 2.51 4.902
0.071 2.53 4.831
0.071 2.55 4.781
0.071 2.57 4.753
0.071 2.59 4.747
0.071 2.61 4.763
0.071 2.63 4.802
0.071 2.65 4.864
0.071 2.67 4.949
0.071 2.69 5.057
0.071 2.71 5.189
0.071 2.73 5.344
0.071 2.75 5.523
0.071 2.77 5.726
0.071 2.79 5.953
0.071 2.81 6.204
0.071 2.83 6.48
0.071 2.85 6.78
0.071 2.87 7.105
0.071 2.89 7.454
0.071 2.91 7.828
0.071 2.93 8.227
0.071 2.95 8.65
0.071 2.97 9.098
0.071 2.99 9.571
0.071 3.01 10.069
0.071 3.03 10.591
0.071 3.05 11.138
0.071 3.07 11.709
0.071 3.09 12.305
0.071 3.11 12.925
0.071 3.13 13.57
0.071 3.15 14.239
0.071 3.17 14.931
0.071 3.19 15.648
0.071 3.21 16.388
0.071 3.23 17.152
0.071 3.25 17.939
0.071 3.27 18.749
0.071 3.29 19.582
0.071 3.31 20.438
0.071 3.33 21.316
0.071 3.35 22.216
0.071 3.37 23.138
0.071 3.39 24.082
0.071 3.41 25.047
0.071 3.43 26.033
0.071 3.45 27.039
0.071 3.47 28.066
0.071 3.49 29.113
0.073 1.51 29.51
0.073 1.53 28.622
0.073 1.55 27.75
0.073 1.57 26.894
0.073 1.59 26.053
0.073 1.61 25.229
0.073 1.63 24.42
0.073 1.65 23.626
0.073 1.67 22.848
0.073 1.69 22.085
0.073 1.71 21.337
0.073 1.73 20.604
0.073 1.75 19.885
0.073 1.77 19.182
0.073 1.79 18.493
0.073 1.81 17.818
0.073 1.83 17.158
0.073 1.85 16.513
0.073 1.87 15.881
0.073 1.89 15.265
0.073 1.91 14.662
0.073 1.93 14.074
0.073 1.95 13.5
0.073 1.97 12.941
0.073 1.99 12.396
0.073 2.01 11.866
0.073 2.03 11.351
0.073 2.05 10.851
0.073 2.07 10.365
0.073 2.09 9.895
0.073 2.11 9.441
0.073 2.13 9.001
0.073 2.15 8.578
0.073 2.17 8.17
0.073 2.19 7.779
0.073 2.21 7.404
0.073 2.23 7.046
0.073 2.25 6.705
0.073 2.27 6.381
0.073 2.29 6.074
0.073 2.31 5.786
0.073 2.33 5.515
0.073 2.35 5.263
0.073 2.37 5.03
0.073 2.39 4.816
0.073 2.41 4.621
0.073 2.43 4.446
0.073 2.45 4.291
0.073 2.47 4.156
0.073 2.49 4.042
0.073 2.51 3.949
0.073 2.53 3.877
0.073 2.55 3.826
0.073 2.57 3.797
0.073 2.59 3.791
0.073 2.61 3.806
0.073 2.63 3.845
0.073 2.65 3.906
0.073 2.67 3.99
0.073 2.69 4.098
0.073 2.71 4.229
0.073 2.73 4.383
0.073 2.75 4.562
0.073 2.77 4.765
0.073 2.79 4.992
0.073 2.81 5.244
0.073 2.83 5.52
0.073 2.85 5.82
0.073 2.87 6.146
0.073 2.89 6.496
0.073 2.91 6.871
0.073 2.93 7.272
0.073 2.95 7.697
0.073 2.97 8.147
0.073 2.99 8.622
0.073 3.01 9.123
0.073 3.03 9.648
0.073 3.05 10.199
0.073 3.07 10.774
0.073 3.09 11.374
0.073 3.11 11.999
0.073 3.13 12.649
0.073 3.15 13.323
0.073 3.17 14.022
0.073 3.19 14.745
0.073 3.21 15.492
0.073 3.23 16.263
0.073 3.25 17.058
0.073 3.27 17.877
0.073 3.29 18.719
0.073 3.31 19.584
0.073 3.33 20.472
0.073 3.35 21.382
0.073 3.37 22.315
0.073 3.39 23.27
0.073 3.41 24.247
0.073 3.43 25.245
0.073 3.45 26.265
0.073 3.47 27.305
0.073 3.49 28.366
0.075 1.51 28.427
0.075 1.53 27.544
0.075 1.55 26.677
0.075 1.57 25.827
0.075 1.59 24.993
0.075 1.61 24.175
0.075 1.63 23.372
0.075 1.65 22.586
0.075 1.67 21.815
0.075 1.69 21.059
0.075 1.71 20.319
0.075 1.73 19.593
0.075 1.75 18.883
0.075 1.77 18.187
0.075 1.79 17.506
0.075 1.81 16.839
0.075 1.83 16.187
0.075 1.85 15.549
0.075 1.87 14.925
0.075 1.89 14.315
0.075 1.91 13.72
0.075 1.93 13.139
0.075 1.95 12.572
0.075 1.97 12.02
0.075 1.99 11.481
0.075 2.01 10.958
0.075 2.03 10.448
0.075 2.05 9.953
0.075 2.07 9.473
0.075 2.09 9.008
0.075 2.11 8.558
0.075 2.13 8.123
0.075 2.15 7.704
0.075 2.17 7.3
0.075 2.19 6.912
0.075 2.21 6.54
0.075 2.23 6.185
0.075 2.25 5.846
0.075 2.27 5.525
0.075 2.29 5.22
0.075 2.31 4.934
0.075 2.33 4.665
0.075 2.35 4.414
0.075 2.37 4.182
0.075 2.39 3.968
0.075 2.41 3.774
0.075 2.43 3.599
0.075 2.45 3.444
0.075 2.47 3.309
0.075 2.49 3.195
0.075 2.51 3.101
0.075 2.53 3.029
0.075 2.55 2.978
0.075 2.57 2.948
0.075 2.59 2.941
0.075 2.61 2.956
0.075 2.63 2.993
0.075 2.65 3.053
0.075 2.67 3.137
0.075 2.69 3.244
0.075 2.71 3.374
0.075 2.73 3.528
0.075 2.75 3.706
0.075 2.77 3.909
0.075 2.79 4.135
0.075 2.81 4.387
0.075 2.83 4.663
0.075 2.85 4.963
0.075 2.87 5.289
0.075 2.89 5.64
0.075 2.91 6.016
0.075 2.93 6.417
0.075 2.95 6.844
0.075 2.97 7.296
0.075 2.99 7.773
0.075 3.01 8.276
0.075 3.03 8.804
0.075 3.05 9.357
0.075 3.07 9.935
0.075 3.09 10.539
0.075 3.11 11.168
0.075 3.13 11.822
0.075 3.15 12.501
0.075 3.17 13.205
0.075 3.19 13.934
0.075 3.21 14.687
0.075 3.23 15.465
0.075 3.25 16.267
0.075 3.27 17.093
0.075 3.29 17.943
0.075 3.31 18.816
0.075 3.33 19.713
0.075 3.35 20.633
0.075 3.37 21.576
0.075 3.39 22.541
0.075 3.41 23.529
0.075 3.43 24.539
0.075 3.45 25.571
0.075 3.47 26.624
0.075 3.49 27.698
0.077 1.51 27.395
0.077 1.53 26.518
0.077 1.55 25.659
0.077 1.57 24.816
0.077 1.59 23.99
0.077 1.61 23.18
0.077 1.63 22.386
0.077 1.65 21.608
0.077 1.67 20.846
0.077 1.69 20.1
0.077 1.71 19.368
0.077 1.73 18.652
0.077 1.75 17.951
0.077 1.77 17.264
0.077 1.79 16.593
0.077 1.81 15.935
0.077 1.83 15.292
0.077 1.85 14.663
0.077 1.87 14.048
0.077 1.89 13.448
0.077 1.91 12.861
0.077 1.93 12.288
0.077 1.95 11.73
0.077 1.97 11.185
0.077 1.99 10.654
0.077 2.01 10.138
0.077 2.03 9.636
0.077 2.05 9.147
0.077 2.07 8.674
0.077 2.09 8.215
0.077 2.11 7.77
0.077 2.13 7.341
0.077 2.15 6.926
0.077 2.17 6.527
0.077 2.19 6.144
0.077 2.21 5.776
0.077 2.23 5.424
0.077 2.25 5.089
0.077 2.27 4.77
0.077 2.29 4.469
0.077 2.31 4.184
0.077 2.33 3.917
0.077 2.35 3.668
0.077 2.37 3.437
0.077 2.39 3.225
0.077 2.41 3.031
0.077 2.43 2.857
0.077 2.45 2.703
0.077 2.47 2.568
0.077 2.49 2.454
0.077 2.51 2.36
0.077 2.53 2.287
0.077 2.55 2.235
0.077 2.57 2.205
0.077 2.59 2.197
0.077 2.61 2.211
0.077 2.63 2.248
0.077 2.65 2.307
0.077 2.67 2.39
0.077 2.69 2.496
0.077 2.71 2.625
0.077 2.73 2.778
0.077 2.75 2.955
0.077 2.77 3.157
0.077 2.79 3.383
0.077 2.81 3.634
0.077 2.83 3.909
0.077 2.85 4.21
0.077 2.87 4.535
0.077 2.89 4.886
0.077 2.91 5.263
0.077 2.93 5.664
0.077 2.95 6.092
0.077 2.97 6.545
0.077 2.99 7.023
0.077 3.01 7.527
0.077 3.03 8.057
0.077 3.05 8.612
0.077 3.07 9.194
0.077 3.09 9.8
0.077 3.11 10.433
0.077 3.13 11.09
0.077 3.15 11.773
0.077 3.17 12.482
0.077 3.19 13.215
0.077 3.21 13.974
0.077 3.23 14.757
0.077 3.25 15.565
0.077 3.27 16.398
0.077 3.29 17.255
0.077 3.31 18.136
0.077 3.33 19.041
0.077 3.35 19.969
0.077 3.37 20.921
0.077 3.39 21.897
0.077 3.41 22.895
0.077 3.43 23.915
0.077 3.45 24.958
0.077 3.47 26.023
0.077 3.49 27.109
0.079 1.51 26.414
0.079 1.53 25.546
0.079 1.55 24.695
0.079 1.57 23.862
0.079 1.59 23.045
0.079 1.61 22.245
0.079 1.63 21.461
0.079 1.65 20.694
0.079 1.67 19.942
0.079 1.69 19.207
0.079 1.71 18.486
0.079 1.73 17.781
0.079 1.75 17.09
0.079 1.77 16.415
0.079 1.79 15.754
0.079 1.81 15.107
0.079 1.83 14.475
0.079 1.85 13.857
0.079 1.87 13.252
0.079 1.89 12.662
0.079 1.91 12.085
0.079 1.93 11.522
0.079 1.95 10.973
0.079 1.97 10.438
0.079 1.99 9.916
0.079 2.01 9.408
0.079 2.03 8.914
0.079 2.05 8.434
0.079 2.07 7.967
0.079 2.09 7.515
0.079 2.11 7.078
0.079 2.13 6.655
0.079 2.15 6.246
0.079 2.17 5.853
0.079 2.19 5.474
0.079 2.21 5.111
0.079 2.23 4.764
0.079 2.25 4.433
0.079 2.27 4.118
0.079 2.29 3.819
0.079 2.31 3.538
0.079 2.33 3.273
0.079 2.35 3.026
0.079 2.37 2.797
0.079 2.39 2.587
0.079 2.41 2.395
0.079 2.43 2.221
0.079 2.45 2.068
0.079 2.47 1.933
0.079 2.49 1.819
0.079 2.51 1.725
0.079 2.53 1.652
0.079 2.55 1.6
0.079 2.57 1.57
0.079 2.59 1.561
0.079 2.61 1.574
0.079 2.63 1.61
0.079 2.65 1.668
0.079 2.67 1.749
0.079 2.69 1.854
0.079 2.71 1.982
0.079 2.73 2.134
0.079 2.75 2.311
0.079 2.77 2.511
0.079 2.79 2.736
0.079 2.81 2.986
0.079 2.83 3.26
0.079 2.85 3.56
0.079 2.87 3.885
0.079 2.89 4.236
0.079 2.91 4.612
0.079 2.93 5.014
0.079 2.95 5.441
0.079 2.97 5.894
0.079 2.99 6.373
0.079 3.01 6.878
0.079 3.03 7.409
0.079 3.05 7.966
0.079 3.07 8.549
0.079 3.09 9.158
0.079 3.11 9.793
0.079 3.13 10.454
0.079 3.15 11.14
0.079 3.17 11.852
0.079 3.19 12.589
0.079 3.21 13.352
0.079 3.23 14.141
0.079 3.25 14.954
0.079 3.27 15.792
0.079 3.29 16.656
0.079 3.31 17.543
0.079 3.33 18.456
0.079 3.35 19.392
0.079 3.37 20.352
0.079 3.39 21.336
0.079 3.41 22.343
0.079 3.43 23.373
0.079 3.45 24.427
0.079 3.47 25.502
0.079 3.49 26.6
0.081 1.51 25.485
0.081 1.53 24.627
0.081 1.55 23.787
0.081 1.57 22.964
0.081 1.59 22.159
0.081 1.61 21.37
0.081 1.63 20.598
0.081 1.65 19.843
0.081 1.67 19.104
0.081 1.69 18.38
0.081 1.71 17.672
0.081 1.73 16.979
0.081 1.75 16.301
0.081 1.77 15.638
0.081 1.79 14.99
0.081 1.81 14.356
0.081 1.83 13.735
0.081 1.85 13.129
0.081 1.87 12.537
0.081 1.89 11.958
0.081 1.91 11.393
0.081 1.93 10.841
0.081 1.95 10.303
0.081 1.97 9.778
0.081 1.99 9.266
0.081 2.01 8.768
0.081 2.03 8.283
0.081 2.05 7.812
0.081 2.07 7.354
0.081 2.09 6.911
0.081 2.11 6.481
0.081 2.13 6.065
0.081 2.15 5.664
0.081 2.17 5.277
0.081 2.19 4.904
0.081 2.21 4.547
0.081 2.23 4.205
0.081 2.25 3.878
0.081 2.27 3.568
0.081 2.29 3.273
0.081 2.31 2.995
0.081 2.33 2.734
0.081 2.35 2.49
0.081 2.37 2.263
0.081 2.39 2.054
0.081 2.41 1.864
0.081 2.43 1.692
0.081 2.45 1.539
0.081 2.47 1.406
0.081 2.49 1.292
0.081 2.51 1.198
0.081 2.53 1.125
0.081 2.55 1.073
0.081 2.57 1.042
0.081 2.59 1.032
0.081 2.61 1.044
0.081 2.63 1.079
0.081 2.65 1.136
0.081 2.67 1.217
0.081 2.69 1.32
0.081 2.71 1.447
0.081 2.73 1.597
0.081 2.75 1.772
0.081 2.77 1.971
0.081 2.79 2.195
0.081 2.81 2.443
0.081 2.83 2.717
0.081 2.85 3.015
0.081 2.87 3.339
0.081 2.89 3.689
0.081 2.91 4.064
0.081 2.93 4.465
0.081 2.95 4.892
0.081 2.97 5.345
0.081 2.99 5.825
0.081 3.01 6.33
0.081 3.03 6.861
0.081 3.05 7.419
0.081 3.07 8.003
0.081 3.09 8.614
0.081 3.11 9.25
0.081 3.13 9.913
0.081 3.15 10.602
0.081 3.17 11.316
0.081 3.19 12.057
0.081 3.21 12.824
0.081 3.23 13.616
0.081 3.25 14.434
0.081 3.27 15.277
0.081 3.29 16.146
0.081 3.31 17.04
0.081 3.33 17.958
0.081 3.35 18.901
0.081 3.37 19.869
0.081 3.39 20.86
0.081 3.41 21.876
0.081 3.43 22.915
0.081 3.45 23.977
0.081 3.47 25.063
0.081 3.49 26.171
0.083 1.51 24.608
0.083 1.53 23.762
0.083 1.55 22.934
0.083 1.57 22.123
0.083 1.59 21.331
0.083 1.61 20.555
0.083 1.63 19.797
0.083 1.65 19.055
0.083 1.67 18.33
0.083 1.69 17.62
0.083 1.71 16.927
0.083 1.73 16.248
0.083 1.75 15.584
0.083 1.77 14.935
0.083 1.79 14.301
0.083 1.81 13.681
0.083 1.83 13.074
0.083 1.85 12.481
0.083 1.87 11.902
0.083 1.89 11.337
0.083 1.91 10.784
0.083 1.93 10.245
0.083 1.95 9.719
0.083 1.97 9.206
0.083 1.99 8.705
0.083 2.01 8.218
0.083 2.03 7.744
0.083 2.05 7.283
0.083 2.07 6.836
0.083 2.09 6.401
0.083 2.11 5.98
0.083 2.13 5.573
0.083 2.15 5.179
0.083 2.17 4.799
0.083 2.19 4.434
0.083 2.21 4.083
0.083 2.23 3.747
0.083 2.25 3.426
0.083 2.27 3.121
0.083 2.29 2.831
0.083 2.31 2.557
0.083 2.33 2.299
0.083 2.35 2.058
0.083 2.37 1.834
0.083 2.39 1.628
0.083 2.41 1.44
0.083 2.43 1.27
0.083 2.45 1.118
0.083 2.47 0.985
0.083 2.49 0.872
0.083 2.51 0.779
0.083 2.53 0.706
0.083 2.55 0.653
0.083 2.57 0.622
0.083 2.59 0.612
0.083 2.61 0.623
0.083 2.63 0.657
0.083 2.65 0.713
0.083 2.67 0.792
0.083 2.69 0.894
0.083 2.71 1.019
0.083 2.73 1.168
0.083 2.75 1.341
0.083 2.77 1.538
0.083 2.79 1.76
0.083 2.81 2.007
0.083 2.83 2.279
0.083 2.85 2.576
0.083 2.87 2.898
0.083 2.89 3.246
0.083 2.91 3.62
0.083 2.93 4.02
0.083 2.95 4.446
0.083 2.97 4.899
0.083 2.99 5.377
0.083 3.01 5.882
0.083 3.03 6.414
0.083 3.05 6.972
0.083 3.07 7.556
0.083 3.09 8.167
0.083 3.11 8.805
0.083 3.13 9.469
0.083 3.15 10.159
0.083 3.17 10.876
0.083 3.19 11.619
0.083 3.21 12.389
0.083 3.23 13.184
0.083 3.25 14.006
0.083 3.27 14.853
0.083 3.29 15.726
0.083 3.31 16.625
0.083 3.33 17.549
0.083 3.35 18.498
0.083 3.37 19.471
0.083 3.39 20.47
0.083 3.41 21.493
0.083 3.43 22.54
0.083 3.45 23.611
0.083 3.47 24.705
0.083 3.49 25.823
0.085 1.51 23.783
0.085 1.53 22.95
0.085 1.55 22.136
0.085 1.57 21.34
0.085 1.59 20.562
0.085 1.61 19.801
0.085 1.63 19.058
0.085 1.65 18.332
0.085 1.67 17.622
0.085 1.69 16.928
0.085 1.71 16.25
0.085 1.73 15.587
0.085 1.75 14.939
0.085 1.77 14.306
0.085 1.79 13.687
0.085 1.81 13.082
0.085 1.83 12.491
0.085 1.85 11.914
0.085 1.87 11.349
0.085 1.89 10.798
0.085 1.91 10.26
0.085 1.93 9.735
0.085 1.95 9.222
0.085 1.97 8.722
0.085 1.99 8.235
0.085 2.01 7.76
0.085 2.03 7.297
0.085 2.05 6.848
0.085 2.07 6.411
0.085 2.09 5.987
0.085 2.11 5.576
0.085 2.13 5.178
0.085 2.15 4.793
0.085 2.17 4.422
0.085 2.19 4.064
0.085 2.21 3.721
0.085 2.23 3.392
0.085 2.25 3.077
0.085 2.27 2.777
0.085 2.29 2.492
0.085 2.31 2.223
0.085 2.33 1.97
0.085 2.35 1.733
0.085 2.37 1.512
0.085 2.39 1.309
0.085 2.41 1.123
0.085 2.43 0.955
0.085 2.45 0.805
0.085 2.47 0.673
0.085 2.49 0.561
0.085 2.51 0.469
0.085 2.53 0.396
0.085 2.55 0.343
0.085 2.57 0.311
0.085 2.59 0.3
0.085 2.61 0.311
0.085 2.63 0.343
0.085 2.65 0.398
0.085 2.67 0.475
0.085 2.69 0.576
0.085 2.71 0.699
0.085 2.73 0.846
0.085 2.75 1.018
0.085 2.77 1.213
0.085 2.79 1.433
0.085 2.81 1.677
0.085 2.83 1.947
0.085 2.85 2.242
0.085 2.87 2.563
0.085 2.89 2.909
0.085 2.91 3.281
0.085 2.93 3.679
0.085 2.95 4.104
0.085 2.97 4.555
0.085 2.99 5.032
0.085 3.01 5.536
0.085 3.03 6.067
0.085 3.05 6.624
0.085 3.07 7.208
0.085 3.09 7.819
0.085 3.11 8.457
0.085 3.13 9.122
0.085 3.15 9.813
0.085 3.17 10.531
0.085 3.19 11.276
0.085 3.21 12.047
0.085 3.23 12.845
0.085 3.25 13.669
0.085 3.27 14.52
0.085 3.29 15.397
0.085 3.31 16.299
0.085 3.33 17.228
0.085 3.35 18.182
0.085 3.37 19.161
0.085 3.39 20.166
0.085 3.41 21.195
0.085 3.43 22.249
0.085 3.45 23.328
0.085 3.47 24.43
0.085 3.49 25.556
0.087 1.51 23.01
0.087 1.53 22.192
0.087 1.55 21.393
0.087 1.57 20.613
0.087 1.59 19.851
0.087 1.61 19.108
0.087 1.63 18.382
0.087 1.65 17.672
0.087 1.67 16.98
0.087 1.69 16.303
0.087 1.71 15.643
0.087 1.73 14.997
0.087 1.75 14.367
0.087 1.77 13.751
0.087 1.79 13.149
0.087 1.81 12.561
0.087 1.83 11.987
0.087 1.85 11.426
0.087 1.87 10.878
0.087 1.89 10.343
0.087 1.91 9.82
0.087 1.93 9.31
0.087 1.95 8.813
0.087 1.97 8.327
0.087 1.99 7.854
0.087 2.01 7.392
0.087 2.03 6.943
0.087 2.05 6.506
0.087 2.07 6.081
0.087 2.09 5.669
0.087 2.11 5.269
0.087 2.13 4.881
0.087 2.15 4.506
0.087 2.17 4.144
0.087 2.19 3.795
0.087 2.21 3.46
0.087 2.23 3.138
0.087 2.25 2.831
0.087 2.27 2.537
0.087 2.29 2.258
0.087 2.31 1.995
0.087 2.33 1.746
0.087 2.35 1.514
0.087 2.37 1.297
0.087 2.39 1.097
0.087 2.41 0.914
0.087 2.43 0.748
0.087 2.45 0.6
0.087 2.47 0.47
0.087 2.49 0.359
0.087 2.51 0.267
0.087 2.53 0.195
0.087 2.55 0.142
0.087 2.57 0.11
0.087 2.59 0.098
0.087 2.61 0.108
0.087 2.63 0.14
0.087 2.65 0.193
0.087 2.67 0.269
0.087 2.69 0.367
0.087 2.71 0.489
0.087 2.73 0.634
0.087 2.75 0.803
0.087 2.77 0.996
0.087 2.79 1.213
0.087 2.81 1.455
0.087 2.83 1.723
0.087 2.85 2.015
0.087 2.87 2.333
0.087 2.89 2.677
0.087 2.91 3.047
0.087 2.93 3.443
0.087 2.95 3.865
0.087 2.97 4.314
0.087 2.99 4.79
0.087 3.01 5.292
0.087 3.03 5.821
0.087 3.05 6.377
0.087 3.07 6.96
0.087 3.09 7.571
0.087 3.11 8.208
0.087 3.13 8.872
0.087 3.15 9.564
0.087 3.17 10.282
0.087 3.19 11.028
0.087 3.21 11.801
0.087 3.23 12.6
0.087 3.25 13.426
0.087 3.27 14.279
0.087 3.29 15.159
0.087 3.31 16.064
0.087 3.33 16.996
0.087 3.35 17.955
0.087 3.37 18.938
0.087 3.39 19.948
0.087 3.41 20.983
0.087 3.43 22.043
0.087 3.45 23.128
0.087 3.47 24.238
0.087 3.49 25.371
0.089 1.51 22.289
0.089 1.53 21.488
0.089 1.55 20.706
0.089 1.57 19.944
0.089 1.59 19.201
0.089 1.61 18.475
0.089 1.63 17.768
0.089 1.65 17.077
0.089 1.67 16.403
0.089 1.69 15.746
0.089 1.71 15.104
0.089 1.73 14.478
0.089 1.75 13.867
0.089 1.77 13.27
0.089 1.79 12.687
0.089 1.81 12.118
0.089 1.83 11.562
0.089 1.85 11.019
0.089 1.87 10.489
0.089 1.89 9.971
0.089 1.91 9.466
0.089 1.93 8.972
0.089 1.95 8.491
0.089 1.97 8.021
0.089 1.99 7.563
0.089 2.01 7.117
0.089 2.03 6.682
0.089 2.05 6.259
0.089 2.07 5.847
0.089 2.09 5.447
0.089 2.11 5.059
0.089 2.13 4.683
0.089 2.15 4.319
0.089 2.17 3.967
0.089 2.19 3.628
0.089 2.21 3.302
0.089 2.23 2.988
0.089 2.25 2.688
0.089 2.27 2.402
0.089 2.29 2.13
0.089 2.31 1.872
0.089 2.33 1.629
0.089 2.35 1.401
0.089 2.37 1.189
0.089 2.39 0.993
0.089 2.41 0.813
0.089 2.43 0.65
0.089 2.45 0.505
0.089 2.47 0.377
0.089 2.49 0.267
0.089 2.51 0.176
0.089 2.53 0.104
0.089 2.55 0.051
0.089 2.57 0.019
0.089 2.59 0.007
0.089 2.61 0.016
0.089 2.63 0.046
0.089 2.65 0.098
0.089 2.67 0.172
0.089 2.69 0.268
0.089 2.71 0.388
0.089 2.73 0.53
0.089 2.75 0.697
0.089 2.77 0.887
0.089 2.79 1.102
0.089 2.81 1.341
0.089 2.83 1.606
0.089 2.85 1.895
0.089 2.87 2.211
0.089 2.89 2.552
0.089 2.91 2.919
0.089 2.93 3.312
0.089 2.95 3.731
0.089 2.97 4.178
0.089 2.99 4.651
0.089 3.01 5.151
0.089 3.03 5.678
0.089 3.05 6.232
0.089 3.07 6.813
0.089 3.09 7.422
0.089 3.11 8.058
0.089 3.13 8.721
0.089 3.15 9.412
0.089 3.17 10.131
0.089 3.19 10.876
0.089 3.21 11.649
0.089 3.23 12.449
0.089 3.25 13.276
0.089 3.27 14.131
0.089 3.29 15.012
0.089 3.31 15.92
0.089 3.33 16.855
0.089 3.35 17.816
0.089 3.37 18.804
0.089 3.39 19.817
0.089 3.41 20.857
0.089 3.43 21.922
0.089 3.45 23.013
0.089 3.47 24.129
0.089 3.49 25.269
0.091 1.51 21.621
0.091 1.53 20.838
0.091 1.55 20.076
0.091 1.57 19.333
0.091 1.59 18.609
0.091 1.61 17.904
0.091 1.63 17.216
0.091 1.65 16.546
0.091 1.67 15.893
0.091 1.69 15.257
0.091 1.71 14.636
0.091 1.73 14.03
0.091 1.75 13.44
0.091 1.77 12.863
0.091 1.79 12.301
0.091 1.81 11.752
0.091 1.83 11.216
0.091 1.85 10.693
0.091 1.87 10.182
0.091 1.89 9.683
0.091 1.91 9.197
0.091 1.93 8.721
0.091 1.95 8.258
0.091 1.97 7.805
0.091 1.99 7.364
0.091 2.01 6.933
0.091 2.03 6.514
0.091 2.05 6.106
0.091 2.07 5.708
0.091 2.09 5.322
0.091 2.11 4.947
0.091 2.13 4.584
0.091 2.15 4.231
0.091 2.17 3.891
0.091 2.19 3.562
0.091 2.21 3.246
0.091 2.23 2.942
0.091 2.25 2.65
0.091 2.27 2.372
0.091 2.29 2.107
0.091 2.31 1.856
0.091 2.33 1.619
0.091 2.35 1.397
0.091 2.37 1.19
0.091 2.39 0.998
0.091 2.41 0.821
0.091 2.43 0.662
0.091 2.45 0.519
0.091 2.47 0.393
0.091 2.49 0.285
0.091 2.51 0.195
0.091 2.53 0.123
0.091 2.55 0.071
0.091 2.57 0.039
0.091 2.59 0.026
0.091 2.61 0.034
0.091 2.63 0.063
0.091 2.65 0.113
0.091 2.67 0.185
0.091 2.69 0.28
0.091 2.71 0.397
0.091 2.73 0.537
0.091 2.75 0.701
0.091 2.77 0.888
0.091 2.79 1.1
0.091 2.81 1.336
0.091 2.83 1.597
0.091 2.85 1.884
0.091 2.87 2.195
0.091 2.89 2.533
0.091 2.91 2.897
0.091 2.93 3.286
0.091 2.95 3.703
0.091 2.97 4.146
0.091 2.99 4.616
0.091 3.01 5.113
0.091 3.03 5.637
0.091 3.05 6.189
0.091 3.07 6.768
0.091 3.09 7.374
0.091 3.11 8.008
0.091 3.13 8.67
0.091 3.15 9.359
0.091 3.17 10.076
0.091 3.19 10.821
0.091 3.21 11.593
0.091 3.23 12.393
0.091 3.25 13.221
0.091 3.27 14.076
0.091 3.29 14.958
0.091 3.31 15.867
0.091 3.33 16.804
0.091 3.35 17.768
0.091 3.37 18.758
0.091 3.39 19.775
0.091 3.41 20.818
0.091 3.43 21.887
0.091 3.45 22.983
0.091 3.47 24.103
0.091 3.49 25.25
0.093 1.51 21.005
0.093 1.53 20.243
0.093 1.55 19.501
0.093 1.57 18.779
0.093 1.59 18.077
0.093 1.61 17.394
0.093 1.63 16.728
0.093 1.65 16.081
0.093 1.67 15.45
0.093 1.69 14.836
0.093 1.71 14.237
0.093 1.73 13.654
0.093 1.75 13.086
0.093 1.77 12.532
0.093 1.79 11.991
0.093 1.81 11.464
0.093 1.83 10.95
0.093 1.85 10.448
0.093 1.87 9.958
0.093 1.89 9.48
0.093 1.91 9.013
0.093 1.93 8.558
0.093 1.95 8.113
0.093 1.97 7.679
0.093 1.99 7.255
0.093 2.01 6.842
0.093 2.03 6.44
0.093 2.05 6.048
0.093 2.07 5.666
0.093 2.09 5.295
0.093 2.11 4.934
0.093 2.13 4.584
0.093 2.15 4.245
0.093 2.17 3.916
0.093 2.19 3.599
0.093 2.21 3.293
0.093 2.23 2.999
0.093 2.25 2.717
0.093 2.27 2.448
0.093 2.29 2.191
0.093 2.31 1.947
0.093 2.33 1.717
0.093 2.35 1.501
0.093 2.37 1.299
0.093 2.39 1.111
0.093 2.41 0.939
0.093 2.43 0.783
0.093 2.45 0.643
0.093 2.47 0.52
0.093 2.49 0.413
0.093 2.51 0.325
0.093 2.53 0.254
0.093 2.55 0.203
0.093 2.57 0.17
0.093 2.59 0.157
0.093 2.61 0.164
0.093 2.63 0.192
0.093 2.65 0.24
0.093 2.67 0.31
0.093 2.69 0.402
0.093 2.71 0.517
0.093 2.73 0.654
0.093 2.75 0.815
0.093 2.77 0.999
0.093 2.79 1.208
0.093 2.81 1.44
0.093 2.83 1.698
0.093 2.85 1.98
0.093 2.87 2.288
0.093 2.89 2.622
0.093 2.91 2.982
0.093 2.93 3.368
0.093 2.95 3.78
0.093 2.97 4.219
0.093 2.99 4.686
0.093 3.01 5.179
0.093 3.03 5.7
0.093 3.05 6.248
0.093 3.07 6.824
0.093 3.09 7.427
0.093 3.11 8.059
0.093 3.13 8.718
0.093 3.15 9.405
0.093 3.17 10.12
0.093 3.19 10.863
0.093 3.21 11.634
0.093 3.23 12.433
0.093 3.25 13.26
0.093 3.27 14.114
0.093 3.29 14.997
0.093 3.31 15.907
0.093 3.33 16.844
0.093 3.35 17.809
0.093 3.37 18.801
0.093 3.39 19.82
0.093 3.41 20.866
0.093 3.43 21.939
0.093 3.45 23.038
0.093 3.47 24.163
0.093 3.49 25.314
0.095 1.51 20.443
0.095 1.53 19.702
0.095 1.55 18.983
0.095 1.57 18.284
0.095 1.59 17.605
0.095 1.61 16.945
0.095 1.63 16.304
0.095 1.65 15.68
0.095 1.67 15.073
0.095 1.69 14.483
0.095 1.71 13.909
0.095 1.73 13.35
0.095 1.75 12.806
0.095 1.77 12.276
0.095 1.79 11.759
0.095 1.81 11.255
0.095 1.83 10.764
0.095 1.85 10.285
0.095 1.87 9.817
0.095 1.89 9.361
0.095 1.91 8.916
0.095 1.93 8.481
0.095 1.95 8.057
0.095 1.97 7.643
0.095 1.99 7.239
0.095 2.01 6.845
0.095 2.03 6.46
0.095 2.05 6.085
0.095 2.07 5.72
0.095 2.09 5.365
0.095 2.11 5.02
0.095 2.13 4.684
0.095 2.15 4.359
0.095 2.17 4.044
0.095 2.19 3.739
0.095 2.21 3.445
0.095 2.23 3.162
0.095 2.25 2.89
0.095 2.27 2.63
0.095 2.29 2.382
0.095 2.31 2.146
0.095 2.33 1.923
0.095 2.35 1.713
0.095 2.37 1.517
0.095 2.39 1.335
0.095 2.41 1.168
0.095 2.43 1.015
0.095 2.45 0.879
0.095 2.47 0.758
0.095 2.49 0.654
0.095 2.51 0.567
0.095 2.53 0.497
0.095 2.55 0.446
0.095 2.57 0.413
0.095 2.59 0.4
0.095 2.61 0.406
0.095 2.63 0.432
0.095 2.65 0.479
0.095 2.67 0.547
0.095 2.69 0.637
0.095 2.71 0.749
0.095 2.73 0.883
0.095 2.75 1.04
0.095 2.77 1.221
0.095 2.79 1.426
0.095 2.81 1.654
0.095 2.83 1.908
0.095 2.85 2.186
0.095 2.87 2.49
0.095 2.89 2.819
0.095 2.91 3.175
0.095 2.93 3.556
0.095 2.95 3.964
0.095 2.97 4.399
0.095 2.99 4.861
0.095 3.01 5.35
0.095 3.03 5.867
0.095 3.05 6.411
0.095 3.07 6.983
0.095 3.09 7.582
0.095 3.11 8.21
0.095 3.13 8.866
0.095 3.15 9.55
0.095 3.17 10.262
0.095 3.19 11.003
0.095 3.21 11.772
0.095 3.23 12.569
0.095 3.25 13.394
0.095 3.27 14.247
0.095 3.29 15.129
0.095 3.31 16.038
0.095 3.33 16.976
0.095 3.35 17.941
0.095 3.37 18.934
0.095 3.39 19.955
0.095 3.41 21.002
0.095 3.43 22.077
0.095 3.45 23.179
0.095 3.47 24.307
0.095 3.49 25.462
0.097 1.51 19.933
0.097 1.53 19.216
0.097 1.55 18.521
0.097 1.57 17.847
0.097 1.59 17.193
0.097 1.61 16.558
0.097 1.63 15.942
0.097 1.65 15.344
0.097 1.67 14.764
0.097 1.69 14.2
0.097 1.71 13.651
0.097 1.73 13.118
0.097 1.75 12.6
0.097 1.77 12.095
0.097 1.79 11.604
0.097 1.81 11.125
0.097 1.83 10.658
0.097 1.85 10.204
0.097 1.87 9.76
0.097 1.89 9.327
0.097 1.91 8.905
0.097 1.93 8.493
0.097 1.95 8.091
0.097 1.97 7.698
0.097 1.99 7.314
0.097 2.01 6.94
0.097 2.03 6.575
0.097 2.05 6.219
0.097 2.07 5.872
0.097 2.09 5.534
0.097 2.11 5.205
0.097 2.13 4.885
0.097 2.15 4.574
0.097 2.17 4.273
0.097 2.19 3.982
0.097 2.21 3.7
0.097 2.23 3.429
0.097 2.25 3.168
0.097 2.27 2.918
0.097 2.29 2.68
0.097 2.31 2.453
0.097 2.33 2.238
0.097 2.35 2.035
0.097 2.37 1.845
0.097 2.39 1.669
0.097 2.41 1.507
0.097 2.43 1.359
0.097 2.45 1.225
0.097 2.47 1.108
0.097 2.49 1.006
0.097 2.51 0.921
0.097 2.53 0.853
0.097 2.55 0.802
0.097 2.57 0.769
0.097 2.59 0.755
0.097 2.61 0.761
0.097 2.63 0.786
0.097 2.65 0.831
0.097 2.67 0.897
0.097 2.69 0.984
0.097 2.71 1.093
0.097 2.73 1.224
0.097 2.75 1.377
0.097 2.77 1.554
0.097 2.79 1.755
0.097 2.81 1.979
0.097 2.83 2.228
0.097 2.85 2.502
0.097 2.87 2.801
0.097 2.89 3.126
0.097 2.91 3.476
0.097 2.93 3.853
0.097 2.95 4.256
0.097 2.97 4.685
0.097 2.99 5.142
0.097 3.01 5.627
0.097 3.03 6.138
0.097 3.05 6.678
0.097 3.07 7.245
0.097 3.09 7.84
0.097 3.11 8.464
0.097 3.13 9.116
0.097 3.15 9.796
0.097 3.17 10.504
0.097 3.19 11.241
0.097 3.21 12.007
0.097 3.23 12.801
0.097 3.25 13.624
0.097 3.27 14.476
0.097 3.29 15.355
0.097 3.31 16.264
0.097 3.33 17.2
0.097 3.35 18.165
0.097 3.37 19.158
0.097 3.39 20.178
0.097 3.41 21.227
0.097 3.43 22.303
0.097 3.45 23.407
0.097 3.47 24.537
0.097 3.49 25.695
0.099 1.51 19.476
0.099 1.53 18.785
0.099 1.55 18.116
0.099 1.57 17.468
0.099 1.59 16.841
0.099 1.61 16.234
0.099 1.63 15.645
0.099 1.65 15.075
0.099 1.67 14.522
0.099 1.69 13.985
0.099 1.71 13.464
0.099 1.73 12.959
0.099 1.75 12.468
0.099 1.77 11.99
0.099 1.79 11.526
0.099 1.81 11.074
0.099 1.83 10.634
0.099 1.85 10.205
0.099 1.87 9.787
0.099 1.89 9.379
0.099 1.91 8.981
0.099 1.93 8.593
0.099 1.95 8.214
0.099 1.97 7.844
0.099 1.99 7.483
0.099 2.01 7.13
0.099 2.03 6.785
0.099 2.05 6.449
0.099 2.07 6.121
0.099 2.09 5.801
0.099 2.11 5.49
0.099 2.13 5.187
0.099 2.15 4.892
0.099 2.17 4.606
0.099 2.19 4.329
0.099 2.21 4.061
0.099 2.23 3.802
0.099 2.25 3.553
0.099 2.27 3.314
0.099 2.29 3.086
0.099 2.31 2.868
0.099 2.33 2.661
0.099 2.35 2.467
0.099 2.37 2.284
0.099 2.39 2.114
0.099 2.41 1.957
0.099 2.43 1.814
0.099 2.45 1.684
0.099 2.47 1.57
0.099 2.49 1.471
0.099 2.51 1.388
0.099 2.53 1.321
0.099 2.55 1.271
0.099 2.57 1.239
0.099 2.59 1.224
0.099 2.61 1.229
0.099 2.63 1.252
0.099 2.65 1.296
0.099 2.67 1.359
0.099 2.69 1.444
0.099 2.71 1.549
0.099 2.73 1.677
0.099 2.75 1.827
0.099 2.77 2
0.099 2.79 2.196
0.099 2.81 2.416
0.099 2.83 2.66
0.099 2.85 2.929
0.099 2.87 3.222
0.099 2.89 3.541
0.099 2.91 3.886
0.099 2.93 4.257
0.099 2.95 4.655
0.099 2.97 5.079
0.099 2.99 5.53
0.099 3.01 6.009
0.099 3.03 6.515
0.099 3.05 7.049
0.099 3.07 7.611
0.099 3.09 8.201
0.099 3.11 8.82
0.099 3.13 9.467
0.099 3.15 10.142
0.099 3.17 10.846
0.099 3.19 11.579
0.099 3.21 12.341
0.099 3.23 13.131
0.099 3.25 13.951
0.099 3.27 14.799
0.099 3.29 15.677
0.099 3.31 16.582
0.099 3.33 17.517
0.099 3.35 18.48
0.099 3.37 19.472
0.099 3.39 20.492
0.099 3.41 21.541
0.099 3.43 22.617
0.099 3.45 23.722
0.099 3.47 24.854
0.099 3.49 26.013
0.101 1.51 19.073
0.101 1.53 18.409
0.101 1.55 17.768
0.101 1.57 17.148
0.101 1.59 16.55
0.101 1.61 15.971
0.101 1.63 15.412
0.101 1.65 14.87
0.101 1.67 14.347
0.101 1.69 13.84
0.101 1.71 13.348
0.101 1.73 12.872
0.101 1.75 12.41
0.101 1.77 11.962
0.101 1.79 11.526
0.101 1.81 11.102
0.101 1.83 10.69
0.101 1.85 10.289
0.101 1.87 9.898
0.101 1.89 9.517
0.101 1.91 9.145
0.101 1.93 8.782
0.101 1.95 8.428
0.101 1.97 8.082
0.101 1.99 7.744
0.101 2.01 7.414
0.101 2.03 7.091
0.101 2.05 6.776
0.101 2.07 6.468
0.101 2.09 6.168
0.101 2.11 5.875
0.101 2.13 5.59
0.101 2.15 5.312
0.101 2.17 5.042
0.101 2.19 4.781
0.101 2.21 4.527
0.101 2.23 4.282
0.101 2.25 4.045
0.101 2.27 3.818
0.101 2.29 3.6
0.101 2.31 3.393
0.101 2.33 3.195
0.101 2.35 3.009
0.101 2.37 2.834
0.101 2.39 2.67
0.101 2.41 2.519
0.101 2.43 2.381
0.101 2.45 2.256
0.101 2.47 2.146
0.101 2.49 2.049
0.101 2.51 1.968
0.101 2.53 1.903
0.101 2.55 1.854
0.101 2.57 1.822
0.101 2.59 1.808
0.101 2.61 1.811
0.101 2.63 1.833
0.101 2.65 1.875
0.101 2.67 1.936
0.101 2.69 2.017
0.101 2.71 2.12
0.101 2.73 2.244
0.101 2.75 2.39
0.101 2.77 2.558
0.101 2.79 2.749
0.101 2.81 2.964
0.101 2.83 3.203
0.101 2.85 3.466
0.101 2.87 3.754
0.101 2.89 4.068
0.101 2.91 4.407
0.101 2.93 4.772
0.101 2.95 5.163
0.101 2.97 5.581
0.101 2.99 6.026
0.101 3.01 6.498
0.101 3.03 6.998
0.101 3.05 7.526
0.101 3.07 8.082
0.101 3.09 8.666
0.101 3.11 9.279
0.101 3.13 9.92
0.101 3.15 10.59
0.101 3.17 11.289
0.101 3.19 12.017
0.101 3.21 12.774
0.101 3.23 13.56
0.101 3.25 14.375
0.101 3.27 15.219
0.101 3.29 16.093
0.101 3.31 16.996
0.101 3.33 17.928
0.101 3.35 18.889
0.101 3.37 19.878
0.101 3.39 20.897
0.101 3.41 21.944
0.101 3.43 23.02
0.101 3.45 24.125
0.101 3.47 25.257
0.101 3.49 26.417
0.103 1.51 18.723
0.103 1.53 18.089
0.103 1.55 17.477
0.103 1.57 16.887
0.103 1.59 16.319
0.103 1.61 15.771
0.103 1.63 15.243
0.103 1.65 14.732
0.103 1.67 14.24
0.103 1.69 13.764
0.103 1.71 13.304
0.103 1.73 12.859
0.103 1.75 12.427
0.103 1.77 12.009
0.103 1.79 11.604
0.103 1.81 11.21
0.103 1.83 10.828
0.103 1.85 10.455
0.103 1.87 10.093
0.103 1.89 9.74
0.103 1.91 9.396
0.103 1.93 9.06
0.103 1.95 8.732
0.103 1.97 8.411
0.103 1.99 8.098
0.103 2.01 7.792
0.103 2.03 7.493
0.103 2.05 7.2
0.103 2.07 6.914
0.103 2.09 6.634
0.103 2.11 6.362
0.103 2.13 6.095
0.103 2.15 5.836
0.103 2.17 5.583
0.103 2.19 5.337
0.103 2.21 5.099
0.103 2.23 4.868
0.103 2.25 4.645
0.103 2.27 4.43
0.103 2.29 4.224
0.103 2.31 4.027
0.103 2.33 3.84
0.103 2.35 3.662
0.103 2.37 3.495
0.103 2.39 3.339
0.103 2.41 3.194
0.103 2.43 3.062
0.103 2.45 2.942
0.103 2.47 2.835
0.103 2.49 2.742
0.103 2.51 2.663
0.103 2.53 2.6
0.103 2.55 2.552
0.103 2.57 2.52
0.103 2.59 2.505
0.103 2.61 2.508
0.103 2.63 2.529
0.103 2.65 2.568
0.103 2.67 2.627
0.103 2.69 2.705
0.103 2.71 2.804
0.103 2.73 2.924
0.103 2.75 3.066
0.103 2.77 3.23
0.103 2.79 3.416
0.103 2.81 3.626
0.103 2.83 3.859
0.103 2.85 4.116
0.103 2.87 4.398
0.103 2.89 4.705
0.103 2.91 5.037
0.103 2.93 5.396
0.103 2.95 5.78
0.103 2.97 6.191
0.103 2.99 6.629
0.103 3.01 7.095
0.103 3.03 7.588
0.103 3.05 8.109
0.103 3.07 8.658
0.103 3.09 9.235
0.103 3.11 9.841
0.103 3.13 10.476
0.103 3.15 11.14
0.103 3.17 11.833
0.103 3.19 12.555
0.103 3.21 13.306
0.103 3.23 14.087
0.103 3.25 14.897
0.103 3.27 15.736
0.103 3.29 16.606
0.103 3.31 17.504
0.103 3.33 18.432
0.103 3.35 19.39
0.103 3.37 20.377
0.103 3.39 21.393
0.103 3.41 22.438
0.103 3.43 23.513
0.103 3.45 24.616
0.103 3.47 25.747
0.103 3.49 26.908
0.105 1.51 18.427
0.105 1.53 17.824
0.105 1.55 17.243
0.105 1.57 16.685
0.105 1.59 16.149
0.105 1.61 15.634
0.105 1.63 15.138
0.105 1.65 14.661
0.105 1.67 14.201
0.105 1.69 13.758
0.105 1.71 13.331
0.105 1.73 12.918
0.105 1.75 12.52
0.105 1.77 12.134
0.105 1.79 11.76
0.105 1.81 11.398
0.105 1.83 11.047
0.105 1.85 10.706
0.105 1.87 10.374
0.105 1.89 10.05
0.105 1.91 9.735
0.105 1.93 9.427
0.105 1.95 9.127
0.105 1.97 8.834
0.105 1.99 8.547
0.105 2.01 8.266
0.105 2.03 7.991
0.105 2.05 7.722
0.105 2.07 7.459
0.105 2.09 7.201
0.105 2.11 6.949
0.105 2.13 6.703
0.105 2.15 6.462
0.105 2.17 6.228
0.105 2.19 5.999
0.105 2.21 5.777
0.105 2.23 5.561
0.105 2.25 5.353
0.105 2.27 5.151
0.105 2.29 4.958
0.105 2.31 4.772
0.105 2.33 4.595
0.105 2.35 4.427
0.105 2.37 4.269
0.105 2.39 4.12
0.105 2.41 3.982
0.105 2.43 3.856
0.105 2.45 3.741
0.105 2.47 3.638
0.105 2.49 3.549
0.105 2.51 3.473
0.105 2.53 3.411
0.105 2.55 3.365
0.105 2.57 3.334
0.105 2.59 3.319
0.105 2.61 3.32
0.105 2.63 3.34
0.105 2.65 3.377
0.105 2.67 3.433
0.105 2.69 3.509
0.105 2.71 3.604
0.105 2.73 3.72
0.105 2.75 3.857
0.105 2.77 4.015
0.105 2.79 4.196
0.105 2.81 4.4
0.105 2.83 4.627
0.105 2.85 4.878
0.105 2.87 5.154
0.105 2.89 5.454
0.105 2.91 5.779
0.105 2.93 6.13
0.105 2.95 6.507
0.105 2.97 6.911
0.105 2.99 7.342
0.105 3.01 7.8
0.105 3.03 8.285
0.105 3.05 8.799
0.105 3.07 9.34
0.105 3.09 9.91
0.105 3.11 10.509
0.105 3.13 11.136
0.105 3.15 11.793
0.105 3.17 12.478
0.105 3.19 13.194
0.105 3.21 13.939
0.105 3.23 14.713
0.105 3.25 15.517
0.105 3.27 16.351
0.105 3.29 17.215
0.105 3.31 18.108
0.105 3.33 19.032
0.105 3.35 19.985
0.105 3.37 20.968
0.105 3.39 21.981
0.105 3.41 23.023
0.105 3.43 24.095
0.105 3.45 25.196
0.105 3.47 26.326
0.105 3.49 27.485
0.107 1.51 18.185
0.107 1.53 17.614
0.107 1.55 17.067
0.107 1.57 16.543
0.107 1.59 16.041
0.107 1.61 15.56
0.107 1.63 15.098
0.107 1.65 14.655
0.107 1.67 14.231
0.107 1.69 13.822
0.107 1.71 13.43
0.107 1.73 13.052
0.107 1.75 12.687
0.107 1.77 12.336
0.107 1.79 11.996
0.107 1.81 11.667
0.107 1.83 11.349
0.107 1.85 11.04
0.107 1.87 10.739
0.107 1.89 10.447
0.107 1.91 10.163
0.107 1.93 9.885
0.107 1.95 9.614
0.107 1.97 9.349
0.107 1.99 9.089
0.107 2.01 8.835
0.107 2.03 8.586
0.107 2.05 8.342
0.107 2.07 8.103
0.107 2.09 7.868
0.107 2.11 7.639
0.107 2.13 7.413
0.107 2.15 7.193
0.107 2.17 6.978
0.107 2.19 6.767
0.107 2.21 6.562
0.107 2.23 6.363
0.107 2.25 6.169
0.107 2.27 5.982
0.107 2.29 5.802
0.107 2.31 5.628
0.107 2.33 5.462
0.107 2.35 5.304
0.107 2.37 5.155
0.107 2.39 5.015
0.107 2.41 4.884
0.107 2.43 4.764
0.107 2.45 4.655
0.107 2.47 4.557
0.107 2.49 4.471
0.107 2.51 4.398
0.107 2.53 4.339
0.107 2.55 4.294
0.107 2.57 4.263
0.107 2.59 4.248
0.107 2.61 4.249
0.107 2.63 4.267
0.107 2.65 4.302
0.107 2.67 4.355
0.107 2.69 4.427
0.107 2.71 4.519
0.107 2.73 4.631
0.107 2.75 4.763
0.107 2.77 4.916
0.107 2.79 5.091
0.107 2.81 5.289
0.107 2.83 5.51
0.107 2.85 5.754
0.107 2.87 6.022
0.107 2.89 6.315
0.107 2.91 6.633
0.107 2.93 6.976
0.107 2.95 7.346
0.107 2.97 7.741
0.107 2.99 8.164
0.107 3.01 8.613
0.107 3.03 9.09
0.107 3.05 9.596
0.107 3.07 10.129
0.107 3.09 10.69
0.107 3.11 11.281
0.107 3.13 11.9
0.107 3.15 12.549
0.107 3.17 13.227
0.107 3.19 13.935
0.107 3.21 14.672
0.107 3.23 15.439
0.107 3.25 16.237
0.107 3.27 17.064
0.107 3.29 17.921
0.107 3.31 18.809
0.107 3.33 19.727
0.107 3.35 20.675
0.107 3.37 21.653
0.107 3.39 22.661
0.107 3.41 23.699
0.107 3.43 24.767
0.107 3.45 25.865
0.107 3.47 26.993
0.107 3.49 28.15
0.109 1.51 17.998
0.109 1.53 17.461
0.109 1.55 16.949
0.109 1.57 16.46
0.109 1.59 15.994
0.109 1.61 15.548
0.109 1.63 15.123
0.109 1.65 14.717
0.109 1.67 14.329
0.109 1.69 13.957
0.109 1.71 13.601
0.109 1.73 13.259
0.109 1.75 12.93
0.109 1.77 12.615
0.109 1.79 12.31
0.109 1.81 12.017
0.109 1.83 11.733
0.109 1.85 11.458
0.109 1.87 11.191
0.109 1.89 10.932
0.109 1.91 10.679
0.109 1.93 10.433
0.109 1.95 10.192
0.109 1.97 9.957
0.109 1.99 9.726
0.109 2.01 9.501
0.109 2.03 9.279
0.109 2.05 9.061
0.109 2.07 8.847
0.109 2.09 8.637
0.109 2.11 8.43
0.109 2.13 8.227
0.109 2.15 8.028
0.109 2.17 7.833
0.109 2.19 7.642
0.109 2.21 7.455
0.109 2.23 7.273
0.109 2.25 7.095
0.109 2.27 6.923
0.109 2.29 6.756
0.109 2.31 6.595
0.109 2.33 6.441
0.109 2.35 6.294
0.109 2.37 6.155
0.109 2.39 6.023
0.109 2.41 5.901
0.109 2.43 5.787
0.109 2.45 5.684
0.109 2.47 5.591
0.109 2.49 5.509
0.109 2.51 5.44
0.109 2.53 5.383
0.109 2.55 5.339
0.109 2.57 5.309
0.109 2.59 5.294
0.109 2.61 5.294
0.109 2.63 5.311
0.109 2.65 5.344
0.109 2.67 5.394
0.109 2.69 5.463
0.109 2.71 5.55
0.109 2.73 5.657
0.109 2.75 5.785
0.109 2.77 5.932
0.109 2.79 6.102
0.109 2.81 6.293
0.109 2.83 6.507
0.109 2.85 6.744
0.109 2.87 7.004
0.109 2.89 7.289
0.109 2.91 7.599
0.109 2.93 7.934
0.109 2.95 8.295
0.109 2.97 8.682
0.109 2.99 9.096
0.109 3.01 9.536
0.109 3.03 10.005
0.109 3.05 10.501
0.109 3.07 11.025
0.109 3.09 11.577
0.109 3.11 12.159
0.109 3.13 12.77
0.109 3.15 13.409
0.109 3.17 14.079
0.109 3.19 14.778
0.109 3.21 15.507
0.109 3.23 16.266
0.109 3.25 17.056
0.109 3.27 17.876
0.109 3.29 18.726
0.109 3.31 19.606
0.109 3.33 20.518
0.109 3.35 21.459
0.109 3.37 22.432
0.109 3.39 23.434
0.109 3.41 24.468
0.109 3.43 25.531
0.109 3.45 26.625
0.109 3.47 27.749
0.109 3.49 28.903
0.111 1.51 17.864
0.111 1.53 17.363
0.111 1.55 16.888
0.111 1.57 16.437
0.111 1.59 16.008
0.111 1.61 15.601
0.111 1.63 15.214
0.111 1.65 14.846
0.111 1.67 14.496
0.111 1.69 14.162
0.111 1.71 13.844
0.111 1.73 13.54
0.111 1.75 13.25
0.111 1.77 12.971
0.111 1.79 12.704
0.111 1.81 12.447
0.111 1.83 12.2
0.111 1.85 11.96
0.111 1.87 11.728
0.111 1.89 11.503
0.111 1.91 11.285
0.111 1.93 11.071
0.111 1.95 10.863
0.111 1.97 10.659
0.111 1.99 10.459
0.111 2.01 10.262
0.111 2.03 10.069
0.111 2.05 9.879
0.111 2.07 9.692
0.111 2.09 9.507
0.111 2.11 9.325
0.111 2.13 9.145
0.111 2.15 8.969
0.111 2.17 8.795
0.111 2.19 8.624
0.111 2.21 8.456
0.111 2.23 8.291
0.111 2.25 8.131
0.111 2.27 7.974
0.111 2.29 7.822
0.111 2.31 7.675
0.111 2.33 7.533
0.111 2.35 7.398
0.111 2.37 7.269
0.111 2.39 7.146
0.111 2.41 7.032
0.111 2.43 6.926
0.111 2.45 6.829
0.111 2.47 6.741
0.111 2.49 6.664
0.111 2.51 6.598
0.111 2.53 6.543
0.111 2.55 6.501
0.111 2.57 6.472
0.111 2.59 6.457
0.111 2.61 6.457
0.111 2.63 6.472
0.111 2.65 6.503
0.111 2.67 6.55
0.111 2.69 6.616
0.111 2.71 6.699
0.111 2.73 6.801
0.111 2.75 6.923
0.111 2.77 7.065
0.111 2.79 7.228
0.111 2.81 7.412
0.111 2.83 7.619
0.111 2.85 7.848
0.111 2.87 8.101
0.111 2.89 8.378
0.111 2.91 8.679
0.111 2.93 9.005
0.111 2.95 9.357
0.111 2.97 9.734
0.111 2.99 10.138
0.111 3.01 10.57
0.111 3.03 11.028
0.111 3.05 11.514
0.111 3.07 12.029
0.111 3.09 12.572
0.111 3.11 13.144
0.111 3.13 13.744
0.111 3.15 14.375
0.111 3.17 15.035
0.111 3.19 15.725
0.111 3.21 16.444
0.111 3.23 17.195
0.111 3.25 17.975
0.111 3.27 18.787
0.111 3.29 19.629
0.111 3.31 20.502
0.111 3.33 21.405
0.111 3.35 22.34
0.111 3.37 23.305
0.111 3.39 24.301
0.111 3.41 25.329
0.111 3.43 26.387
0.111 3.45 27.475
0.111 3.47 28.595
0.111 3.49 29.745
0.113 1.51 17.785
0.113 1.53 17.322
0.113 1.55 16.886
0.113 1.57 16.473
0.113 1.59 16.084
0.113 1.61 15.717
0.113 1.63 15.37
0.113 1.65 15.042
0.113 1.67 14.732
0.113 1.69 14.438
0.113 1.71 14.16
0.113 1.73 13.896
0.113 1.75 13.645
0.113 1.77 13.406
0.113 1.79 13.178
0.113 1.81 12.959
0.113 1.83 12.75
0.113 1.85 12.547
0.113 1.87 12.352
0.113 1.89 12.163
0.113 1.91 11.98
0.113 1.93 11.801
0.113 1.95 11.626
0.113 1.97 11.455
0.113 1.99 11.287
0.113 2.01 11.121
0.113 2.03 10.958
0.113 2.05 10.797
0.113 2.07 10.637
0.113 2.09 10.479
0.113 2.11 10.323
0.113 2.13 10.168
0.113 2.15 10.015
0.113 2.17 9.863
0.113 2.19 9.713
0.113 2.21 9.565
0.113 2.23 9.42
0.113 2.25 9.277
0.113 2.27 9.137
0.113 2.29 9
0.113 2.31 8.867
0.113 2.33 8.739
0.113 2.35 8.615
0.113 2.37 8.497
0.113 2.39 8.385
0.113 2.41 8.279
0.113 2.43 8.181
0.113 2.45 8.09
0.113 2.47 8.009
0.113 2.49 7.936
0.113 2.51 7.874
0.113 2.53 7.822
0.113 2.55 7.782
0.113 2.57 7.754
0.113 2.59 7.739
0.113 2.61 7.738
0.113 2.63 7.751
0.113 2.65 7.78
0.113 2.67 7.824
0.113 2.69 7.886
0.113 2.71 7.965
0.113 2.73 8.062
0.113 2.75 8.178
0.113 2.77 8.314
0.113 2.79 8.47
0.113 2.81 8.648
0.113 2.83 8.847
0.113 2.85 9.068
0.113 2.87 9.312
0.113 2.89 9.58
0.113 2.91 9.872
0.113 2.93 10.189
0.113 2.95 10.531
0.113 2.97 10.899
0.113 2.99 11.293
0.113 3.01 11.714
0.113 3.03 12.162
0.113 3.05 12.638
0.113 3.07 13.142
0.113 3.09 13.674
0.113 3.11 14.235
0.113 3.13 14.826
0.113 3.15 15.446
0.113 3.17 16.095
0.113 3.19 16.775
0.113 3.21 17.485
0.113 3.23 18.225
0.113 3.25 18.996
0.113 3.27 19.798
0.113 3.29 20.631
0.113 3.31 21.495
0.113 3.33 22.39
0.113 3.35 23.316
0.113 3.37 24.274
0.113 3.39 25.263
0.113 3.41 26.283
0.113 3.43 27.335
0.113 3.45 28.417
0.113 3.47 29.531
0.113 3.49 30.676
0.115 1.51 17.76
0.115 1.53 17.338
0.115 1.55 16.942
0.115 1.57 16.57
0.115 1.59 16.222
0.115 1.61 15.896
0.115 1.63 15.591
0.115 1.65 15.305
0.115 1.67 15.037
0.115 1.69 14.786
0.115 1.71 14.549
0.115 1.73 14.327
0.115 1.75 14.117
0.115 1.77 13.919
0.115 1.79 13.732
0.115 1.81 13.553
0.115 1.83 13.383
0.115 1.85 13.22
0.115 1.87 13.063
0.115 1.89 12.912
0.115 1.91 12.765
0.115 1.93 12.622
0.115 1.95 12.483
0.115 1.97 12.346
0.115 1.99 12.211
0.115 2.01 12.078
0.115 2.03 11.945
0.115 2.05 11.814
0.115 2.07 11.684
0.115 2.09 11.554
0.115 2.11 11.425
0.115 2.13 11.295
0.115 2.15 11.167
0.115 2.17 11.038
0.115 2.19 10.911
0.115 2.21 10.784
0.115 2.23 10.658
0.115 2.25 10.534
0.115 2.27 10.411
0.115 2.29 10.291
0.115 2.31 10.173
0.115 2.33 10.059
0.115 2.35 9.948
0.115 2.37 9.841
0.115 2.39 9.739
0.115 2.41 9.643
0.115 2.43 9.553
0.115 2.45 9.469
0.115 2.47 9.393
0.115 2.49 9.326
0.115 2.51 9.267
0.115 2.53 9.219
0.115 2.55 9.181
0.115 2.57 9.154
0.115 2.59 9.139
0.115 2.61 9.137
0.115 2.63 9.149
0.115 2.65 9.176
0.115 2.67 9.217
0.115 2.69 9.275
0.115 2.71 9.349
0.115 2.73 9.441
0.115 2.75 9.552
0.115 2.77 9.681
0.115 2.79 9.831
0.115 2.81 10
0.115 2.83 10.191
0.115 2.85 10.404
0.115 2.87 10.639
0.115 2.89 10.898
0.115 2.91 11.18
0.115 2.93 11.487
0.115 2.95 11.819
0.115 2.97 12.176
0.115 2.99 12.559
0.115 3.01 12.969
0.115 3.03 13.407
0.115 3.05 13.871
0.115 3.07 14.364
0.115 3.09 14.885
0.115 3.11 15.435
0.115 3.13 16.014
0.115 3.15 16.623
0.115 3.17 17.261
0.115 3.19 17.93
0.115 3.21 18.629
0.115 3.23 19.358
0.115 3.25 20.119
0.115 3.27 20.91
0.115 3.29 21.733
0.115 3.31 22.587
0.115 3.33 23.473
0.115 3.35 24.39
0.115 3.37 25.339
0.115 3.39 26.319
0.115 3.41 27.331
0.115 3.43 28.375
0.115 3.45 29.451
0.115 3.47 30.558
0.115 3.49 31.696
0.117 1.51 17.79
0.117 1.53 17.41
0.117 1.55 17.056
0.117 1.57 16.727
0.117 1.59 16.423
0.117 1.61 16.14
0.117 1.63 15.879
0.117 1.65 15.636
0.117 1.67 15.412
0.117 1.69 15.204
0.117 1.71 15.012
0.117 1.73 14.833
0.117 1.75 14.666
0.117 1.77 14.511
0.117 1.79 14.366
0.117 1.81 14.229
0.117 1.83 14.1
0.117 1.85 13.978
0.117 1.87 13.861
0.117 1.89 13.749
0.117 1.91 13.641
0.117 1.93 13.536
0.117 1.95 13.433
0.117 1.97 13.331
0.117 1.99 13.231
0.117 2.01 13.132
0.117 2.03 13.032
0.117 2.05 12.933
0.117 2.07 12.833
0.117 2.09 12.732
0.117 2.11 12.631
0.117 2.13 12.528
0.117 2.15 12.425
0.117 2.17 12.321
0.117 2.19 12.217
0.117 2.21 12.112
0.117 2.23 12.007
0.117 2.25 11.902
0.117 2.27 11.798
0.117 2.29 11.695
0.117 2.31 11.593
0.117 2.33 11.493
0.117 2.35 11.395
0.117 2.37 11.301
0.117 2.39 11.21
0.117 2.41 11.123
0.117 2.43 11.042
0.117 2.45 10.966
0.117 2.47 10.896
0.117 2.49 10.834
0.117 2.51 10.78
0.117 2.53 10.734
0.117 2.55 10.699
0.117 2.57 10.673
0.117 2.59 10.659
0.117 2.61 10.656
0.117 2.63 10.667
0.117 2.65 10.691
0.117 2.67 10.729
0.117 2.69 10.783
0.117 2.71 10.853
0.117 2.73 10.94
0.117 2.75 11.044
0.117 2.77 11.167
0.117 2.79 11.309
0.117 2.81 11.47
0.117 2.83 11.653
0.117 2.85 11.857
0.117 2.87 12.083
0.117 2.89 12.332
0.117 2.91 12.604
0.117 2.93 12.9
0.117 2.95 13.221
0.117 2.97 13.567
0.117 2.99 13.939
0.117 3.01 14.338
0.117 3.03 14.763
0.117 3.05 15.216
0.117 3.07 15.696
0.117 3.09 16.205
0.117 3.11 16.743
0.117 3.13 17.31
0.117 3.15 17.906
0.117 3.17 18.533
0.117 3.19 19.189
0.117 3.21 19.877
0.117 3.23 20.595
0.117 3.25 21.344
0.117 3.27 22.124
0.117 3.29 22.936
0.117 3.31 23.779
0.117 3.33 24.654
0.117 3.35 25.561
0.117 3.37 26.5
0.117 3.39 27.471
0.117 3.41 28.474
0.117 3.43 29.51
0.117 3.45 30.577
0.117 3.47 31.676
0.117 3.49 32.808
0.119 1.51 17.876
0.119 1.53 17.539
0.119 1.55 17.229
0.119 1.57 16.945
0.119 1.59 16.686
0.119 1.61 16.448
0.119 1.63 16.232
0.119 1.65 16.036
0.119 1.67 15.857
0.119 1.69 15.695
0.119 1.71 15.548
0.119 1.73 15.414
0.119 1.75 15.293
0.119 1.77 15.182
0.119 1.79 15.081
0.119 1.81 14.988
0.119 1.83 14.902
0.119 1.85 14.822
0.119 1.87 14.747
0.119 1.89 14.676
0.119 1.91 14.607
0.119 1.93 14.541
0.119 1.95 14.477
0.119 1.97 14.412
0.119 1.99 14.348
0.119 2.01 14.284
0.119 2.03 14.219
0.119 2.05 14.152
0.119 2.07 14.084
0.119 2.09 14.014
0.119 2.11 13.941
0.119 2.13 13.867
0.119 2.15 13.791
0.119 2.17 13.713
0.119 2.19 13.633
0.119 2.21 13.551
0.119 2.23 13.468
0.119 2.25 13.383
0.119 2.27 13.298
0.119 2.29 13.212
0.119 2.31 13.127
0.119 2.33 13.042
0.119 2.35 12.959
0.119 2.37 12.877
0.119 2.39 12.797
0.119 2.41 12.721
0.119 2.43 12.649
0.119 2.45 12.581
0.119 2.47 12.518
0.119 2.49 12.462
0.119 2.51 12.412
0.119 2.53 12.37
0.119 2.55 12.337
0.119 2.57 12.312
0.119 2.59 12.298
0.119 2.61 12.296
0.119 2.63 12.305
0.119 2.65 12.326
0.119 2.67 12.362
0.119 2.69 12.411
0.119 2.71 12.476
0.119 2.73 12.557
0.119 2.75 12.655
0.119 2.77 12.771
0.119 2.79 12.905
0.119 2.81 13.059
0.119 2.83 13.233
0.119 2.85 13.427
0.119 2.87 13.644
0.119 2.89 13.882
0.119 2.91 14.144
0.119 2.93 14.429
0.119 2.95 14.738
0.119 2.97 15.072
0.119 2.99 15.432
0.119 3.01 15.819
0.119 3.03 16.231
0.119 3.05 16.672
0.119 3.07 17.139
0.119 3.09 17.636
0.119 3.11 18.16
0.119 3.13 18.729
0.119 3.15 19.298
0.119 3.17 19.911
0.119 3.19 20.555
0.119 3.21 21.23
0.119 3.23 21.935
0.119 3.25 22.672
0.119 3.27 23.44
0.119 3.29 24.239
0.119 3.31 25.071
0.119 3.33 25.935
0.119 3.35 26.831
0.119 3.37 27.759
0.119 3.39 28.719
0.119 3.41 29.713
0.119 3.43 30.738
0.119 3.45 31.796
0.119 3.47 32.887
0.119 3.49 34.01
0.121 1.51 18.016
0.121 1.53 17.725
0.121 1.55 17.461
0.121 1.57 17.224
0.121 1.59 17.011
0.121 1.61 16.821
0.121 1.63 16.653
0.121 1.65 16.503
0.121 1.67 16.372
0.121 1.69 16.258
0.121 1.71 16.158
0.121 1.73 16.071
0.121 1.75 15.996
0.121 1.77 15.932
0.121 1.79 15.877
0.121 1.81 15.829
0.121 1.83 15.788
0.121 1.85 15.752
0.121 1.87 15.72
0.121 1.89 15.692
0.121 1.91 15.665
0.121 1.93 15.64
0.121 1.95 15.615
0.121 1.97 15.589
0.121 1.99 15.563
0.121 2.01 15.535
0.121 2.03 15.505
0.121 2.05 15.473
0.121 2.07 15.438
0.121 2.09 15.399
0.121 2.11 15.358
0.121 2.13 15.313
0.121 2.15 15.264
0.121 2.17 15.213
0.121 2.19 15.158
0.121 2.21 15.1
0.121 2.23 15.04
0.121 2.25 14.976
0.121 2.27 14.911
0.121 2.29 14.844
0.121 2.31 14.776
0.121 2.33 14.707
0.121 2.35 14.638
0.121 2.37 14.57
0.121 2.39 14.503
0.121 2.41 14.437
0.121 2.43 14.374
0.121 2.45 14.315
0.121 2.47 14.26
0.121 2.49 14.209
0.121 2.51 14.164
0.121 2.53 14.126
0.121 2.55 14.095
0.121 2.57 14.072
0.121 2.59 14.059
0.121 2.61 14.056
0.121 2.63 14.063
0.121 2.65 14.083
0.121 2.67 14.115
0.121 2.69 14.16
0.121 2.71 14.22
0.121 2.73 14.295
0.121 2.75 14.387
0.121 2.77 14.495
0.121 2.79 14.622
0.121 2.81 14.767
0.121 2.83 14.931
0.121 2.85 15.116
0.121 2.87 15.322
0.121 2.89 15.55
0.121 2.91 15.8
0.121 2.93 16.073
0.121 2.95 16.371
0.121 2.97 16.693
0.121 2.99 17.04
0.121 3.01 17.413
0.121 3.03 17.813
0.121 3.05 18.24
0.121 3.07 18.694
0.121 3.09 19.177
0.121 3.11 19.688
0.121 3.13 20.228
0.121 3.15 20.798
0.121 3.17 21.397
0.121 3.19 22.027
0.121 3.21 22.688
0.121 3.23 23.38
0.121 3.25 24.103
0.121 3.27 24.858
0.121 3.29 25.645
0.121 3.31 26.464
0.121 3.33 27.315
0.121 3.35 28.199
0.121 3.37 29.115
0.121 3.39 30.065
0.121 3.41 31.047
0.121 3.43 32.062
0.121 3.45 33.11
0.121 3.47 34.19
0.121 3.49 35.304
0.123 1.51 18.212
0.123 1.53 17.968
0.123 1.55 17.753
0.123 1.57 17.564
0.123 1.59 17.4
0.123 1.61 17.259
0.123 1.63 17.139
0.123 1.65 17.04
0.123 1.67 16.958
0.123 1.69 16.893
0.123 1.71 16.842
0.123 1.73 16.804
0.123 1.75 16.778
0.123 1.77 16.762
0.123 1.79 16.754
0.123 1.81 16.754
0.123 1.83 16.759
0.123 1.85 16.769
0.123 1.87 16.782
0.123 1.89 16.798
0.123 1.91 16.814
0.123 1.93 16.831
0.123 1.95 16.848
0.123 1.97 16.863
0.123 1.99 16.875
0.123 2.01 16.885
0.123 2.03 16.892
0.123 2.05 16.896
0.123 2.07 16.895
0.123 2.09 16.889
0.123 2.11 16.88
0.123 2.13 16.865
0.123 2.15 16.846
0.123 2.17 16.822
0.123 2.19 16.794
0.123 2.21 16.761
0.123 2.23 16.724
0.123 2.25 16.683
0.123 2.27 16.639
0.123 2.29 16.591
0.123 2.31 16.541
0.123 2.33 16.489
0.123 2.35 16.435
0.123 2.37 16.381
0.123 2.39 16.326
0.123 2.41 16.272
0.123 2.43 16.22
0.123 2.45 16.169
0.123 2.47 16.121
0.123 2.49 16.077
0.123 2.51 16.037
0.123 2.53 16.003
0.123 2.55 15.975
0.123 2.57 15.954
0.123 2.59 15.941
0.123 2.61 15.937
0.123 2.63 15.943
0.123 2.65 15.96
0.123 2.67 15.989
0.123 2.69 16.03
0.123 2.71 16.085
0.123 2.73 16.155
0.123 2.75 16.239
0.123 2.77 16.34
0.123 2.79 16.458
0.123 2.81 16.595
0.123 2.83 16.749
0.123 2.85 16.924
0.123 2.87 17.119
0.123 2.89 17.336
0.123 2.91 17.574
0.123 2.93 17.835
0.123 2.95 18.12
0.123 2.97 18.429
0.123 2.99 18.763
0.123 3.01 19.123
0.123 3.03 19.508
0.123 3.05 19.921
0.123 3.07 20.361
0.123 3.09 20.829
0.123 3.11 21.326
0.123 3.13 21.851
0.123 3.15 22.406
0.123 3.17 22.991
0.123 3.19 23.607
0.123 3.21 24.253
0.123 3.23 24.931
0.123 3.25 25.64
0.123 3.27 26.38
0.123 3.29 27.153
0.123 3.31 27.958
0.123 3.33 28.796
0.123 3.35 29.667
0.123 3.37 30.57
0.123 3.39 31.507
0.123 3.41 32.477
0.123 3.43 33.48
0.123 3.45 34.517
0.123 3.47 35.587
0.123 3.49 36.691
0.125 1.51 18.464
0.125 1.53 18.269
0.125 1.55 18.103
0.125 1.57 17.965
0.125 1.59 17.851
0.125 1.61 17.761
0.125 1.63 17.693
0.125 1.65 17.645
0.125 1.67 17.614
0.125 1.69 17.6
0.125 1.71 17.6
0.125 1.73 17.614
0.125 1.75 17.638
0.125 1.77 17.672
0.125 1.79 17.713
0.125 1.81 17.762
0.125 1.83 17.815
0.125 1.85 17.873
0.125 1.87 17.933
0.125 1.89 17.994
0.125 1.91 18.056
0.125 1.93 18.116
0.125 1.95 18.176
0.125 1.97 18.232
0.125 1.99 18.286
0.125 2.01 18.335
0.125 2.03 18.381
0.125 2.05 18.421
0.125 2.07 18.456
0.125 2.09 18.485
0.125 2.11 18.508
0.125 2.13 18.525
0.125 2.15 18.536
0.125 2.17 18.541
0.125 2.19 18.54
0.125 2.21 18.534
0.125 2.23 18.521
0.125 2.25 18.503
0.125 2.27 18.481
0.125 2.29 18.454
0.125 2.31 18.422
0.125 2.33 18.388
0.125 2.35 18.35
0.125 2.37 18.31
0.125 2.39 18.269
0.125 2.41 18.227
0.125 2.43 18.185
0.125 2.45 18.143
0.125 2.47 18.103
0.125 2.49 18.066
0.125 2.51 18.032
0.125 2.53 18.002
0.125 2.55 17.977
0.125 2.57 17.958
0.125 2.59 17.946
0.125 2.61 17.941
0.125 2.63 17.946
0.125 2.65 17.961
0.125 2.67 17.986
0.125 2.69 18.023
0.125 2.71 18.072
0.125 2.73 18.135
0.125 2.75 18.213
0.125 2.77 18.306
0.125 2.79 18.416
0.125 2.81 18.543
0.125 2.83 18.688
0.125 2.85 18.852
0.125 2.87 19.036
0.125 2.89 19.24
0.125 2.91 19.466
0.125 2.93 19.715
0.125 2.95 19.986
0.125 2.97 20.282
0.125 2.99 20.602
0.125 3.01 20.947
0.125 3.03 21.318
0.125 3.05 21.716
0.125 3.07 22.141
0.125 3.09 22.594
0.125 3.11 23.075
0.125 3.13 23.585
0.125 3.15 24.125
0.125 3.17 24.694
0.125 3.19 25.294
0.125 3.21 25.925
0.125 3.23 26.587
0.125 3.25 27.281
0.125 3.27 28.006
0.125 3.29 28.764
0.125 3.31 29.555
0.125 3.33 30.378
0.125 3.35 31.235
0.125 3.37 32.125
0.125 3.39 33.048
0.125 3.41 34.005
0.125 3.43 34.995
0.125 3.45 36.02
0.125 3.47 37.078
0.125 3.49 38.17
0.127 1.51 18.771
0.127 1.53 18.627
0.127 1.55 18.513
0.127 1.57 18.427
0.127 1.59 18.366
0.127 1.61 18.329
0.127 1.63 18.314
0.127 1.65 18.319
0.127 1.67 18.342
0.127 1.69 18.381
0.127 1.71 18.434
0.127 1.73 18.499
0.127 1.75 18.576
0.127 1.77 18.662
0.127 1.79 18.755
0.127 1.81 18.854
0.127 1.83 18.957
0.127 1.85 19.064
0.127 1.87 19.172
0.127 1.89 19.281
0.127 1.91 19.389
0.127 1.93 19.496
0.127 1.95 19.599
0.127 1.97 19.699
0.127 1.99 19.795
0.127 2.01 19.886
0.127 2.03 19.97
0.127 2.05 20.049
0.127 2.07 20.121
0.127 2.09 20.186
0.127 2.11 20.243
0.127 2.13 20.293
0.127 2.15 20.336
0.127 2.17 20.371
0.127 2.19 20.398
0.127 2.21 20.419
0.127 2.23 20.432
0.127 2.25 20.438
0.127 2.27 20.438
0.127 2.29 20.432
0.127 2.31 20.421
0.127 2.33 20.404
0.127 2.35 20.383
0.127 2.37 20.359
0.127 2.39 20.331
0.127 2.41 20.302
0.127 2.43 20.271
0.127 2.45 20.239
0.127 2.47 20.207
0.127 2.49 20.177
0.127 2.51 20.148
0.127 2.53 20.123
0.127 2.55 20.101
0.127 2.57 20.084
0.127 2.59 20.073
0.127 2.61 20.068
0.127 2.63 20.072
0.127 2.65 20.084
0.127 2.67 20.105
0.127 2.69 20.138
0.127 2.71 20.182
0.127 2.73 20.239
0.127 2.75 20.309
0.127 2.77 20.394
0.127 2.79 20.495
0.127 2.81 20.612
0.127 2.83 20.747
0.127 2.85 20.9
0.127 2.87 21.072
0.127 2.89 21.264
0.127 2.91 21.478
0.127 2.93 21.713
0.127 2.95 21.971
0.127 2.97 22.252
0.127 2.99 22.557
0.127 3.01 22.887
0.127 3.03 23.243
0.127 3.05 23.625
0.127 3.07 24.035
0.127 3.09 24.471
0.127 3.11 24.936
0.127 3.13 25.43
0.127 3.15 25.954
0.127 3.17 26.507
0.127 3.19 27.09
0.127 3.21 27.705
0.127 3.23 28.35
0.127 3.25 29.028
0.127 3.27 29.738
0.127 3.29 30.48
0.127 3.31 31.255
0.127 3.33 32.063
0.127 3.35 32.904
0.127 3.37 33.779
0.127 3.39 34.688
0.127 3.41 35.63
0.127 3.43 36.607
0.127 3.45 37.618
0.127 3.47 38.663
0.127 3.49 39.743
0.129 1.51 19.134
0.129 1.53 19.044
0.129 1.55 18.983
0.129 1.57 18.951
0.129 1.59 18.945
0.129 1.61 18.963
0.129 1.63 19.003
0.129 1.65 19.063
0.129 1.67 19.14
0.129 1.69 19.234
0.129 1.71 19.342
0.129 1.73 19.462
0.129 1.75 19.593
0.129 1.77 19.732
0.129 1.79 19.878
0.129 1.81 20.03
0.129 1.83 20.185
0.129 1.85 20.343
0.129 1.87 20.501
0.129 1.89 20.659
0.129 1.91 20.816
0.129 1.93 20.969
0.129 1.95 21.119
0.129 1.97 21.264
0.129 1.99 21.403
0.129 2.01 21.536
0.129 2.03 21.662
0.129 2.05 21.781
0.129 2.07 21.891
0.129 2.09 21.993
0.129 2.11 22.086
0.129 2.13 22.17
0.129 2.15 22.245
0.129 2.17 22.311
0.129 2.19 22.369
0.129 2.21 22.417
0.129 2.23 22.457
0.129 2.25 22.488
0.129 2.27 22.511
0.129 2.29 22.527
0.129 2.31 22.536
0.129 2.33 22.539
0.129 2.35 22.535
0.129 2.37 22.527
0.129 2.39 22.514
0.129 2.41 22.497
0.129 2.43 22.478
0.129 2.45 22.456
0.129 2.47 22.433
0.129 2.49 22.41
0.129 2.51 22.388
0.129 2.53 22.367
0.129 2.55 22.349
0.129 2.57 22.334
0.129 2.59 22.324
0.129 2.61 22.319
0.129 2.63 22.321
0.129 2.65 22.33
0.129 2.67 22.349
0.129 2.69 22.377
0.129 2.71 22.415
0.129 2.73 22.465
0.129 2.75 22.529
0.129 2.77 22.605
0.129 2.79 22.697
0.129 2.81 22.804
0.129 2.83 22.928
0.129 2.85 23.069
0.129 2.87 23.229
0.129 2.89 23.409
0.129 2.91 23.609
0.129 2.93 23.83
0.129 2.95 24.073
0.129 2.97 24.34
0.129 2.99 24.63
0.129 3.01 24.944
0.129 3.03 25.284
0.129 3.05 25.65
0.129 3.07 26.043
0.129 3.09 26.463
0.129 3.11 26.911
0.129 3.13 27.387
0.129 3.15 27.893
0.129 3.17 28.429
0.129 3.19 28.996
0.129 3.21 29.593
0.129 3.23 30.221
0.129 3.25 30.882
0.129 3.27 31.574
0.129 3.29 32.299
0.129 3.31 33.058
0.129 3.33 33.849
0.129 3.35 34.674
0.129 3.37 35.533
0.129 3.39 36.427
0.129 3.41 37.354
0.129 3.43 38.316
0.129 3.45 39.313
0.129 3.47 40.344
0.129 3.49 41.41
0.131 1.51 19.554
0.131 1.53 19.518
0.131 1.55 19.513
0.131 1.57 19.537
0.131 1.59 19.588
0.131 1.61 19.662
0.131 1.63 19.759
0.131 1.65 19.876
0.131 1.67 20.01
0.131 1.69 20.161
0.131 1.71 20.326
0.131 1.73 20.502
0.131 1.75 20.689
0.131 1.77 20.884
0.131 1.79 21.085
0.131 1.81 21.291
0.131 1.83 21.5
0.131 1.85 21.71
0.131 1.87 21.92
0.131 1.89 22.129
0.131 1.91 22.335
0.131 1.93 22.538
0.131 1.95 22.735
0.131 1.97 22.927
0.131 1.99 23.111
0.131 2.01 23.288
0.131 2.03 23.457
0.131 2.05 23.616
0.131 2.07 23.766
0.131 2.09 23.906
0.131 2.11 24.036
0.131 2.13 24.156
0.131 2.15 24.265
0.131 2.17 24.363
0.131 2.19 24.451
0.131 2.21 24.529
0.131 2.23 24.596
0.131 2.25 24.653
0.131 2.27 24.701
0.131 2.29 24.74
0.131 2.31 24.77
0.131 2.33 24.792
0.131 2.35 24.807
0.131 2.37 24.815
0.131 2.39 24.817
0.131 2.41 24.814
0.131 2.43 24.807
0.131 2.45 24.796
0.131 2.47 24.782
0.131 2.49 24.767
0.131 2.51 24.751
0.131 2.53 24.735
0.131 2.55 24.72
0.131 2.57 24.708
0.131 2.59 24.699
0.131 2.61 24.694
0.131 2.63 24.695
0.131 2.65 24.702
0.131 2.67 24.716
0.131 2.69 24.74
0.131 2.71 24.772
0.131 2.73 24.816
0.131 2.75 24.871
0.131 2.77 24.94
0.131 2.79 25.022
0.131 2.81 25.118
0.131 2.83 25.231
0.131 2.85 25.361
0.131 2.87 25.508
0.131 2.89 25.675
0.131 2.91 25.861
0.131 2.93 26.067
0.131 2.95 26.296
0.131 2.97 26.546
0.131 2.99 26.821
0.131 3.01 27.119
0.131 3.03 27.442
0.131 3.05 27.791
0.131 3.07 28.166
0.131 3.09 28.568
0.131 3.11 28.998
0.131 3.13 29.457
0.131 3.15 29.945
0.131 3.17 30.463
0.131 3.19 31.011
0.131 3.21 31.59
0.131 3.23 32.2
0.131 3.25 32.843
0.131 3.27 33.517
0.131 3.29 34.225
0.131 3.31 34.965
0.131 3.33 35.739
0.131 3.35 36.547
0.131 3.37 37.389
0.131 3.39 38.266
0.131 3.41 39.177
0.131 3.43 40.123
0.131 3.45 41.104
0.131 3.47 42.121
0.131 3.49 43.172
0.133 1.51 20.029
0.133 1.53 20.051
0.133 1.55 20.104
0.133 1.57 20.185
0.133 1.59 20.294
0.133 1.61 20.427
0.133 1.63 20.583
0.133 1.65 20.759
0.133 1.67 20.952
0.133 1.69 21.162
0.133 1.71 21.385
0.133 1.73 21.62
0.133 1.75 21.864
0.133 1.77 22.116
0.133 1.79 22.374
0.133 1.81 22.636
0.133 1.83 22.901
0.133 1.85 23.165
0.133 1.87 23.429
0.133 1.89 23.691
0.133 1.91 23.949
0.133 1.93 24.202
0.133 1.95 24.448
0.133 1.97 24.688
0.133 1.99 24.919
0.133 2.01 25.141
0.133 2.03 25.354
0.133 2.05 25.556
0.133 2.07 25.747
0.133 2.09 25.927
0.133 2.11 26.095
0.133 2.13 26.251
0.133 2.15 26.395
0.133 2.17 26.527
0.133 2.19 26.647
0.133 2.21 26.755
0.133 2.23 26.85
0.133 2.25 26.935
0.133 2.27 27.008
0.133 2.29 27.071
0.133 2.31 27.123
0.133 2.33 27.165
0.133 2.35 27.199
0.133 2.37 27.225
0.133 2.39 27.242
0.133 2.41 27.253
0.133 2.43 27.258
0.133 2.45 27.259
0.133 2.47 27.255
0.133 2.49 27.247
0.133 2.51 27.238
0.133 2.53 27.227
0.133 2.55 27.217
0.133 2.57 27.207
0.133 2.59 27.199
0.133 2.61 27.194
0.133 2.63 27.194
0.133 2.65 27.198
0.133 2.67 27.209
0.133 2.69 27.228
0.133 2.71 27.255
0.133 2.73 27.291
0.133 2.75 27.339
0.133 2.77 27.398
0.133 2.79 27.47
0.133 2.81 27.556
0.133 2.83 27.658
0.133 2.85 27.775
0.133 2.87 27.909
0.133 2.89 28.062
0.133 2.91 28.234
0.133 2.93 28.425
0.133 2.95 28.638
0.133 2.97 28.873
0.133 2.99 29.13
0.133 3.01 29.411
0.133 3.03 29.717
0.133 3.05 30.048
0.133 3.07 30.405
0.133 3.09 30.789
0.133 3.11 31.201
0.133 3.13 31.641
0.133 3.15 32.11
0.133 3.17 32.608
0.133 3.19 33.137
0.133 3.21 33.697
0.133 3.23 34.288
0.133 3.25 34.911
0.133 3.27 35.567
0.133 3.29 36.256
0.133 3.31 36.977
0.133 3.33 37.733
0.133 3.35 38.523
0.133 3.37 39.347
0.133 3.39 40.206
0.133 3.41 41.1
0.133 3.43 42.029
0.133 3.45 42.993
0.133 3.47 43.994
0.133 3.49 45.03
0.135 1.51 20.561
0.135 1.53 20.642
0.135 1.55 20.754
0.135 1.57 20.896
0.135 1.59 21.065
0.135 1.61 21.259
0.135 1.63 21.475
0.135 1.65 21.712
0.135 1.67 21.966
0.135 1.69 22.237
0.135 1.71 22.52
0.135 1.73 22.815
0.135 1.75 23.12
0.135 1.77 23.431
0.135 1.79 23.747
0.135 1.81 24.067
0.135 1.83 24.389
0.135 1.85 24.71
0.135 1.87 25.029
0.135 1.89 25.345
0.135 1.91 25.656
0.135 1.93 25.961
0.135 1.95 26.259
0.135 1.97 26.548
0.135 1.99 26.827
0.135 2.01 27.097
0.135 2.03 27.355
0.135 2.05 27.601
0.135 2.07 27.835
0.135 2.09 28.055
0.135 2.11 28.263
0.135 2.13 28.457
0.135 2.15 28.637
0.135 2.17 28.804
0.135 2.19 28.956
0.135 2.21 29.095
0.135 2.23 29.221
0.135 2.25 29.333
0.135 2.27 29.433
0.135 2.29 29.52
0.135 2.31 29.595
0.135 2.33 29.659
0.135 2.35 29.712
0.135 2.37 29.755
0.135 2.39 29.789
0.135 2.41 29.815
0.135 2.43 29.833
0.135 2.45 29.845
0.135 2.47 29.851
0.135 2.49 29.852
0.135 2.51 29.85
0.135 2.53 29.845
0.135 2.55 29.838
0.135 2.57 29.831
0.135 2.59 29.825
0.135 2.61 29.82
0.135 2.63 29.818
0.135 2.65 29.821
0.135 2.67 29.828
0.135 2.69 29.841
0.135 2.71 29.863
0.135 2.73 29.892
0.135 2.75 29.931
0.135 2.77 29.982
0.135 2.79 30.044
0.135 2.81 30.119
0.135 2.83 30.208
0.135 2.85 30.313
0.135 2.87 30.434
0.135 2.89 30.572
0.135 2.91 30.729
0.135 2.93 30.905
0.135 2.95 31.101
0.135 2.97 31.319
0.135 2.99 31.559
0.135 3.01 31.823
0.135 3.03 32.11
0.135 3.05 32.422
0.135 3.07 32.761
0.135 3.09 33.126
0.135 3.11 33.518
0.135 3.13 33.938
0.135 3.15 34.387
0.135 3.17 34.866
0.135 3.19 35.375
0.135 3.21 35.915
0.135 3.23 36.486
0.135 3.25 37.089
0.135 3.27 37.725
0.135 3.29 38.393
0.135 3.31 39.095
0.135 3.33 39.832
0.135 3.35 40.602
0.135 3.37 41.407
0.135 3.39 42.247
0.135 3.41 43.123
0.135 3.43 44.034
0.135 3.45 44.981
0.135 3.47 45.964
0.135 3.49 46.983
0.137 1.51 21.15
0.137 1.53 21.292
0.137 1.55 21.465
0.137 1.57 21.669
0.137 1.59 21.9
0.137 1.61 22.157
0.137 1.63 22.436
0.137 1.65 22.735
0.137 1.67 23.053
0.137 1.69 23.386
0.137 1.71 23.732
0.137 1.73 24.089
0.137 1.75 24.455
0.137 1.77 24.827
0.137 1.79 25.204
0.137 1.81 25.584
0.137 1.83 25.964
0.137 1.85 26.343
0.137 1.87 26.72
0.137 1.89 27.092
0.137 1.91 27.458
0.137 1.93 27.817
0.137 1.95 28.167
0.137 1.97 28.507
0.137 1.99 28.837
0.137 2.01 29.154
0.137 2.03 29.459
0.137 2.05 29.751
0.137 2.07 30.029
0.137 2.09 30.292
0.137 2.11 30.54
0.137 2.13 30.773
0.137 2.15 30.991
0.137 2.17 31.193
0.137 2.19 31.38
0.137 2.21 31.551
0.137 2.23 31.707
0.137 2.25 31.849
0.137 2.27 31.975
0.137 2.29 32.088
0.137 2.31 32.187
0.137 2.33 32.273
0.137 2.35 32.346
0.137 2.37 32.408
0.137 2.39 32.459
0.137 2.41 32.501
0.137 2.43 32.532
0.137 2.45 32.556
0.137 2.47 32.573
0.137 2.49 32.583
0.137 2.51 32.588
0.137 2.53 32.589
0.137 2.55 32.586
0.137 2.57 32.582
0.137 2.59 32.577
0.137 2.61 32.573
0.137 2.63 32.57
0.137 2.65 32.57
0.137 2.67 32.573
0.137 2.69 32.582
0.137 2.71 32.597
0.137 2.73 32.619
0.137 2.75 32.65
0.137 2.77 32.691
0.137 2.79 32.742
0.137 2.81 32.806
0.137 2.83 32.883
0.137 2.85 32.975
0.137 2.87 33.082
0.137 2.89 33.205
0.137 2.91 33.347
0.137 2.93 33.507
0.137 2.95 33.686
0.137 2.97 33.887
0.137 2.99 34.109
0.137 3.01 34.354
0.137 3.03 34.622
0.137 3.05 34.915
0.137 3.07 35.234
0.137 3.09 35.579
0.137 3.11 35.951
0.137 3.13 36.35
0.137 3.15 36.779
0.137 3.17 37.237
0.137 3.19 37.725
0.137 3.21 38.243
0.137 3.23 38.794
0.137 3.25 39.376
0.137 3.27 39.99
0.137 3.29 40.638
0.137 3.31 41.32
0.137 3.33 42.035
0.137 3.35 42.785
0.137 3.37 43.57
0.137 3.39 44.391
0.137 3.41 45.247
0.137 3.43 46.139
0.137 3.45 47.067
0.137 3.47 48.032
0.137 3.49 49.033
0.139 1.51 21.796
0.139 1.53 22
0.139 1.55 22.237
0.139 1.57 22.505
0.139 1.59 22.8
0.139 1.61 23.122
0.139 1.63 23.465
0.139 1.65 23.83
0.139 1.67 24.212
0.139 1.69 24.609
0.139 1.71 25.02
0.139 1.73 25.441
0.139 1.75 25.87
0.139 1.77 26.306
0.139 1.79 26.745
0.139 1.81 27.186
0.139 1.83 27.627
0.139 1.85 28.067
0.139 1.87 28.502
0.139 1.89 28.932
0.139 1.91 29.354
0.139 1.93 29.769
0.139 1.95 30.173
0.139 1.97 30.566
0.139 1.99 30.947
0.139 2.01 31.315
0.139 2.03 31.668
0.139 2.05 32.007
0.139 2.07 32.33
0.139 2.09 32.637
0.139 2.11 32.927
0.139 2.13 33.201
0.139 2.15 33.457
0.139 2.17 33.697
0.139 2.19 33.918
0.139 2.21 34.123
0.139 2.23 34.311
0.139 2.25 34.482
0.139 2.27 34.637
0.139 2.29 34.776
0.139 2.31 34.899
0.139 2.33 35.008
0.139 2.35 35.103
0.139 2.37 35.184
0.139 2.39 35.253
0.139 2.41 35.31
0.139 2.43 35.356
0.139 2.45 35.392
0.139 2.47 35.42
0.139 2.49 35.439
0.139 2.51 35.452
0.139 2.53 35.459
0.139 2.55 35.461
0.139 2.57 35.46
0.139 2.59 35.457
0.139 2.61 35.453
0.139 2.63 35.449
0.139 2.65 35.446
0.139 2.67 35.446
0.139 2.69 35.449
0.139 2.71 35.458
0.139 2.73 35.473
0.139 2.75 35.495
0.139 2.77 35.526
0.139 2.79 35.567
0.139 2.81 35.62
0.139 2.83 35.684
0.139 2.85 35.762
0.139 2.87 35.855
0.139 2.89 35.963
0.139 2.91 36.088
0.139 2.93 36.231
0.139 2.95 36.394
0.139 2.97 36.576
0.139 2.99 36.78
0.139 3.01 37.005
0.139 3.03 37.254
0.139 3.05 37.527
0.139 3.07 37.825
0.139 3.09 38.149
0.139 3.11 38.5
0.139 3.13 38.879
0.139 3.15 39.285
0.139 3.17 39.722
0.139 3.19 40.188
0.139 3.21 40.684
0.139 3.23 41.213
0.139 3.25 41.773
0.139 3.27 42.365
0.139 3.29 42.991
0.139 3.31 43.651
0.139 3.33 44.345
0.139 3.35 45.074
0.139 3.37 45.838
0.139 3.39 46.637
0.139 3.41 47.473
0.139 3.43 48.345
0.139 3.45 49.253
0.139 3.47 50.198
0.139 3.49 51.181
0.141 1.51 22.499
0.141 1.53 22.768
0.141 1.55 23.07
0.141 1.57 23.404
0.141 1.59 23.766
0.141 1.61 24.153
0.141 1.63 24.564
0.141 1.65 24.995
0.141 1.67 25.444
0.141 1.69 25.908
0.141 1.71 26.385
0.141 1.73 26.872
0.141 1.75 27.366
0.141 1.77 27.867
0.141 1.79 28.37
0.141 1.81 28.875
0.141 1.83 29.379
0.141 1.85 29.88
0.141 1.87 30.376
0.141 1.89 30.865
0.141 1.91 31.346
0.141 1.93 31.818
0.141 1.95 32.278
0.141 1.97 32.726
0.141 1.99 33.16
0.141 2.01 33.579
0.141 2.03 33.982
0.141 2.05 34.369
0.141 2.07 34.739
0.141 2.09 35.091
0.141 2.11 35.425
0.141 2.13 35.74
0.141 2.15 36.037
0.141 2.17 36.314
0.141 2.19 36.572
0.141 2.21 36.812
0.141 2.23 37.032
0.141 2.25 37.234
0.141 2.27 37.418
0.141 2.29 37.584
0.141 2.31 37.733
0.141 2.33 37.866
0.141 2.35 37.982
0.141 2.37 38.084
0.141 2.39 38.171
0.141 2.41 38.244
0.141 2.43 38.305
0.141 2.45 38.354
0.141 2.47 38.393
0.141 2.49 38.422
0.141 2.51 38.443
0.141 2.53 38.457
0.141 2.55 38.464
0.141 2.57 38.466
0.141 2.59 38.465
0.141 2.61 38.461
0.141 2.63 38.456
0.141 2.65 38.451
0.141 2.67 38.447
0.141 2.69 38.445
0.141 2.71 38.447
0.141 2.73 38.455
0.141 2.75 38.468
0.141 2.77 38.489
0.141 2.79 38.52
0.141 2.81 38.56
0.141 2.83 38.611
0.141 2.85 38.675
0.141 2.87 38.753
0.141 2.89 38.845
0.141 2.91 38.954
0.141 2.93 39.08
0.141 2.95 39.224
0.141 2.97 39.388
0.141 2.99 39.572
0.141 3.01 39.778
0.141 3.03 40.007
0.141 3.05 40.259
0.141 3.07 40.536
0.141 3.09 40.838
0.141 3.11 41.167
0.141 3.13 41.523
0.141 3.15 41.907
0.141 3.17 42.321
0.141 3.19 42.764
0.141 3.21 43.238
0.141 3.23 43.743
0.141 3.25 44.28
0.141 3.27 44.85
0.141 3.29 45.453
0.141 3.31 46.09
0.141 3.33 46.762
0.141 3.35 47.468
0.141 3.37 48.21
0.141 3.39 48.987
0.141 3.41 49.801
0.141 3.43 50.652
0.141 3.45 51.539
0.141 3.47 52.464
0.141 3.49 53.426
0.143 1.51 23.26
0.143 1.53 23.595
0.143 1.55 23.965
0.143 1.57 24.366
0.143 1.59 24.796
0.143 1.61 25.252
0.143 1.63 25.731
0.143 1.65 26.231
0.143 1.67 26.749
0.143 1.69 27.281
0.143 1.71 27.826
0.143 1.73 28.381
0.143 1.75 28.944
0.143 1.77 29.511
0.143 1.79 30.081
0.143 1.81 30.651
0.143 1.83 31.219
0.143 1.85 31.783
0.143 1.87 32.342
0.143 1.89 32.893
0.143 1.91 33.434
0.143 1.93 33.964
0.143 1.95 34.482
0.143 1.97 34.986
0.143 1.99 35.474
0.143 2.01 35.947
0.143 2.03 36.402
0.143 2.05 36.839
0.143 2.07 37.257
0.143 2.09 37.655
0.143 2.11 38.034
0.143 2.13 38.392
0.143 2.15 38.73
0.143 2.17 39.046
0.143 2.19 39.342
0.143 2.21 39.617
0.143 2.23 39.871
0.143 2.25 40.105
0.143 2.27 40.319
0.143 2.29 40.514
0.143 2.31 40.689
0.143 2.33 40.846
0.143 2.35 40.985
0.143 2.37 41.107
0.143 2.39 41.213
0.143 2.41 41.304
0.143 2.43 41.38
0.143 2.45 41.443
0.143 2.47 41.493
0.143 2.49 41.533
0.143 2.51 41.562
0.143 2.53 41.582
0.143 2.55 41.595
0.143 2.57 41.601
0.143 2.59 41.601
0.143 2.61 41.598
0.143 2.63 41.592
0.143 2.65 41.584
0.143 2.67 41.576
0.143 2.69 41.569
0.143 2.71 41.565
0.143 2.73 41.565
0.143 2.75 41.569
0.143 2.77 41.58
0.143 2.79 41.599
0.143 2.81 41.627
0.143 2.83 41.665
0.143 2.85 41.714
0.143 2.87 41.777
0.143 2.89 41.853
0.143 2.91 41.945
0.143 2.93 42.053
0.143 2.95 42.179
0.143 2.97 42.323
0.143 2.99 42.487
0.143 3.01 42.673
0.143 3.03 42.88
0.143 3.05 43.111
0.143 3.07 43.366
0.143 3.09 43.646
0.143 3.11 43.952
0.143 3.13 44.285
0.143 3.15 44.646
0.143 3.17 45.036
0.143 3.19 45.455
0.143 3.21 45.905
0.143 3.23 46.386
0.143 3.25 46.9
0.143 3.27 47.445
0.143 3.29 48.025
0.143 3.31 48.638
0.143 3.33 49.285
0.143 3.35 49.968
0.143 3.37 50.687
0.143 3.39 51.441
0.143 3.41 52.232
0.143 3.43 53.061
0.143 3.45 53.926
0.143 3.47 54.829
0.143 3.49 55.77
0.145 1.51 24.077
0.145 1.53 24.481
0.145 1.55 24.92
0.145 1.57 25.391
0.145 1.59 25.892
0.145 1.61 26.418
0.145 1.63 26.968
0.145 1.65 27.539
0.145 1.67 28.127
0.145 1.69 28.73
0.145 1.71 29.346
0.145 1.73 29.971
0.145 1.75 30.602
0.145 1.77 31.238
0.145 1.79 31.876
0.145 1.81 32.513
0.145 1.83 33.148
0.145 1.85 33.778
0.145 1.87 34.4
0.145 1.89 35.014
0.145 1.91 35.617
0.145 1.93 36.208
0.145 1.95 36.785
0.145 1.97 37.347
0.145 1.99 37.892
0.145 2.01 38.419
0.145 2.03 38.927
0.145 2.05 39.415
0.145 2.07 39.883
0.145 2.09 40.329
0.145 2.11 40.754
0.145 2.13 41.157
0.145 2.15 41.537
0.145 2.17 41.894
0.145 2.19 42.228
0.145 2.21 42.54
0.145 2.23 42.829
0.145 2.25 43.096
0.145 2.27 43.341
0.145 2.29 43.565
0.145 2.31 43.767
0.145 2.33 43.95
0.145 2.35 44.112
0.145 2.37 44.256
0.145 2.39 44.381
0.145 2.41 44.49
0.145 2.43 44.582
0.145 2.45 44.659
0.145 2.47 44.721
0.145 2.49 44.771
0.145 2.51 44.809
0.145 2.53 44.837
0.145 2.55 44.854
0.145 2.57 44.864
0.145 2.59 44.867
0.145 2.61 44.864
0.145 2.63 44.857
0.145 2.65 44.847
0.145 2.67 44.835
0.145 2.69 44.823
0.145 2.71 44.813
0.145 2.73 44.804
0.145 2.75 44.8
0.145 2.77 44.8
0.145 2.79 44.807
0.145 2.81 44.822
0.145 2.83 44.847
0.145 2.85 44.881
0.145 2.87 44.928
0.145 2.89 44.988
0.145 2.91 45.062
0.145 2.93 45.151
0.145 2.95 45.258
0.145 2.97 45.382
0.145 2.99 45.526
0.145 3.01 45.69
0.145 3.03 45.876
0.145 3.05 46.084
0.145 3.07 46.316
0.145 3.09 46.573
0.145 3.11 46.855
0.145 3.13 47.164
0.145 3.15 47.501
0.145 3.17 47.867
0.145 3.19 48.261
0.145 3.21 48.687
0.145 3.23 49.143
0.145 3.25 49.631
0.145 3.27 50.152
0.145 3.29 50.706
0.145 3.31 51.295
0.145 3.33 51.918
0.145 3.35 52.576
0.145 3.37 53.27
0.145 3.39 54
0.145 3.41 54.768
0.145 3.43 55.572
0.145 3.45 56.415
0.145 3.47 57.295
0.145 3.49 58.214
0.147 1.51 24.953
0.147 1.53 25.427
0.147 1.55 25.938
0.147 1.57 26.481
0.147 1.59 27.053
0.147 1.61 27.652
0.147 1.63 28.275
0.147 1.65 28.919
0.147 1.67 29.58
0.147 1.69 30.255
0.147 1.71 30.943
0.147 1.73 31.639
0.147 1.75 32.342
0.147 1.77 33.049
0.147 1.79 33.757
0.147 1.81 34.463
0.147 1.83 35.166
0.147 1.85 35.863
0.147 1.87 36.552
0.147 1.89 37.231
0.147 1.91 37.898
0.147 1.93 38.551
0.147 1.95 39.189
0.147 1.97 39.81
0.147 1.99 40.412
0.147 2.01 40.996
0.147 2.03 41.558
0.147 2.05 42.1
0.147 2.07 42.619
0.147 2.09 43.114
0.147 2.11 43.586
0.147 2.13 44.035
0.147 2.15 44.458
0.147 2.17 44.857
0.147 2.19 45.232
0.147 2.21 45.582
0.147 2.23 45.907
0.147 2.25 46.208
0.147 2.27 46.485
0.147 2.29 46.738
0.147 2.31 46.969
0.147 2.33 47.177
0.147 2.35 47.364
0.147 2.37 47.53
0.147 2.39 47.675
0.147 2.41 47.802
0.147 2.43 47.911
0.147 2.45 48.002
0.147 2.47 48.078
0.147 2.49 48.139
0.147 2.51 48.186
0.147 2.53 48.22
0.147 2.55 48.244
0.147 2.57 48.258
0.147 2.59 48.263
0.147 2.61 48.261
0.147 2.63 48.253
0.147 2.65 48.24
0.147 2.67 48.225
0.147 2.69 48.208
0.147 2.71 48.19
0.147 2.73 48.174
0.147 2.75 48.16
0.147 2.77 48.15
0.147 2.79 48.145
0.147 2.81 48.147
0.147 2.83 48.157
0.147 2.85 48.177
0.147 2.87 48.207
0.147 2.89 48.249
0.147 2.91 48.305
0.147 2.93 48.376
0.147 2.95 48.463
0.147 2.97 48.567
0.147 2.99 48.689
0.147 3.01 48.831
0.147 3.03 48.994
0.147 3.05 49.18
0.147 3.07 49.388
0.147 3.09 49.621
0.147 3.11 49.878
0.147 3.13 50.163
0.147 3.15 50.474
0.147 3.17 50.814
0.147 3.19 51.184
0.147 3.21 51.583
0.147 3.23 52.013
0.147 3.25 52.476
0.147 3.27 52.971
0.147 3.29 53.499
0.147 3.31 54.061
0.147 3.33 54.658
0.147 3.35 55.291
0.147 3.37 55.96
0.147 3.39 56.665
0.147 3.41 57.407
0.147 3.43 58.187
0.147 3.45 59.005
0.147 3.47 59.862
0.147 3.49 60.758
0.149 1.51 25.886
0.149 1.53 26.433
0.149 1.55 27.017
0.149 1.57 27.634
0.149 1.59 28.281
0.149 1.61 28.955
0.149 1.63 29.652
0.149 1.65 30.37
0.149 1.67 31.106
0.149 1.69 31.856
0.149 1.71 32.618
0.149 1.73 33.388
0.149 1.75 34.165
0.149 1.77 34.944
0.149 1.79 35.724
0.149 1.81 36.501
0.149 1.83 37.274
0.149 1.85 38.04
0.149 1.87 38.797
0.149 1.89 39.542
0.149 1.91 40.275
0.149 1.93 40.992
0.149 1.95 41.692
0.149 1.97 42.374
0.149 1.99 43.037
0.149 2.01 43.678
0.149 2.03 44.297
0.149 2.05 44.892
0.149 2.07 45.464
0.149 2.09 46.01
0.149 2.11 46.531
0.149 2.13 47.027
0.149 2.15 47.495
0.149 2.17 47.937
0.149 2.19 48.353
0.149 2.21 48.742
0.149 2.23 49.104
0.149 2.25 49.44
0.149 2.27 49.75
0.149 2.29 50.035
0.149 2.31 50.294
0.149 2.33 50.529
0.149 2.35 50.741
0.149 2.37 50.93
0.149 2.39 51.096
0.149 2.41 51.242
0.149 2.43 51.368
0.149 2.45 51.474
0.149 2.47 51.563
0.149 2.49 51.635
0.149 2.51 51.692
0.149 2.53 51.735
0.149 2.55 51.764
0.149 2.57 51.782
0.149 2.59 51.79
0.149 2.61 51.788
0.149 2.63 51.78
0.149 2.65 51.765
0.149 2.67 51.746
0.149 2.69 51.723
0.149 2.71 51.699
0.149 2.73 51.674
0.149 2.75 51.65
0.149 2.77 51.63
0.149 2.79 51.613
0.149 2.81 51.601
0.149 2.83 51.597
0.149 2.85 51.601
0.149 2.87 51.614
0.149 2.89 51.639
0.149 2.91 51.676
0.149 2.93 51.728
0.149 2.95 51.794
0.149 2.97 51.877
0.149 2.99 51.977
0.149 3.01 52.097
0.149 3.03 52.237
0.149 3.05 52.398
0.149 3.07 52.582
0.149 3.09 52.789
0.149 3.11 53.022
0.149 3.13 53.281
0.149 3.15 53.566
0.149 3.17 53.88
0.149 3.19 54.222
0.149 3.21 54.595
0.149 3.23 54.999
0.149 3.25 55.434
0.149 3.27 55.902
0.149 3.29 56.403
0.149 3.31 56.939
0.149 3.33 57.509
0.149 3.35 58.115
0.149 3.37 58.757
0.149 3.39 59.436
0.149 3.41 60.152
0.149 3.43 60.906
0.149 3.45 61.699
0.149 3.47 62.531
0.149 3.49 63.402
0.151 1.51 26.877
0.151 1.53 27.499
0.151 1.55 28.159
0.151 1.57 28.851
0.151 1.59 29.574
0.151 1.61 30.325
0.151 1.63 31.099
0.151 1.65 31.894
0.151 1.67 32.706
0.151 1.69 33.533
0.151 1.71 34.371
0.151 1.73 35.217
0.151 1.75 36.069
0.151 1.77 36.923
0.151 1.79 37.777
0.151 1.81 38.627
0.151 1.83 39.472
0.151 1.85 40.309
0.151 1.87 41.136
0.151 1.89 41.95
0.151 1.91 42.749
0.151 1.93 43.532
0.151 1.95 44.297
0.151 1.97 45.042
0.151 1.99 45.765
0.151 2.01 46.466
0.151 2.03 47.142
0.151 2.05 47.794
0.151 2.07 48.419
0.151 2.09 49.018
0.151 2.11 49.59
0.151 2.13 50.133
0.151 2.15 50.648
0.151 2.17 51.134
0.151 2.19 51.592
0.151 2.21 52.021
0.151 2.23 52.422
0.151 2.25 52.794
0.151 2.27 53.138
0.151 2.29 53.454
0.151 2.31 53.744
0.151 2.33 54.007
0.151 2.35 54.244
0.151 2.37 54.456
0.151 2.39 54.645
0.151 2.41 54.81
0.151 2.43 54.954
0.151 2.45 55.076
0.151 2.47 55.179
0.151 2.49 55.263
0.151 2.51 55.329
0.151 2.53 55.38
0.151 2.55 55.415
0.151 2.57 55.438
0.151 2.59 55.448
0.151 2.61 55.448
0.151 2.63 55.439
0.151 2.65 55.422
0.151 2.67 55.398
0.151 2.69 55.37
0.151 2.71 55.339
0.151 2.73 55.306
0.151 2.75 55.273
0.151 2.77 55.241
0.151 2.79 55.211
0.151 2.81 55.186
0.151 2.83 55.167
0.151 2.85 55.155
0.151 2.87 55.151
0.151 2.89 55.158
0.151 2.91 55.176
0.151 2.93 55.207
0.151 2.95 55.252
0.151 2.97 55.313
0.151 2.99 55.391
0.151 3.01 55.487
0.151 3.03 55.603
0.151 3.05 55.74
0.151 3.07 55.898
0.151 3.09 56.08
0.151 3.11 56.287
0.151 3.13 56.519
0.151 3.15 56.777
0.151 3.17 57.064
0.151 3.19 57.379
0.151 3.21 57.724
0.151 3.23 58.099
0.151 3.25 58.507
0.151 3.27 58.947
0.151 3.29 59.42
0.151 3.31 59.927
0.151 3.33 60.47
0.151 3.35 61.048
0.151 3.37 61.662
0.151 3.39 62.314
0.151 3.41 63.003
0.151 3.43 63.73
0.151 3.45 64.497
0.151 3.47 65.302
0.151 3.49 66.147
0.153 1.51 27.927
0.153 1.53 28.626
0.153 1.55 29.362
0.153 1.57 30.133
0.153 1.59 30.934
0.153 1.61 31.763
0.153 1.63 32.616
0.153 1.65 33.49
0.153 1.67 34.382
0.153 1.69 35.287
0.153 1.71 36.203
0.153 1.73 37.127
0.153 1.75 38.056
0.153 1.77 38.987
0.153 1.79 39.916
0.153 1.81 40.841
0.153 1.83 41.76
0.153 1.85 42.67
0.153 1.87 43.568
0.153 1.89 44.453
0.153 1.91 45.322
0.153 1.93 46.172
0.153 1.95 47.003
0.153 1.97 47.812
0.153 1.99 48.598
0.153 2.01 49.36
0.153 2.03 50.096
0.153 2.05 50.805
0.153 2.07 51.486
0.153 2.09 52.138
0.153 2.11 52.761
0.153 2.13 53.354
0.153 2.15 53.917
0.153 2.17 54.449
0.153 2.19 54.95
0.153 2.21 55.421
0.153 2.23 55.861
0.153 2.25 56.27
0.153 2.27 56.649
0.153 2.29 56.998
0.153 2.31 57.318
0.153 2.33 57.61
0.153 2.35 57.874
0.153 2.37 58.111
0.153 2.39 58.322
0.153 2.41 58.507
0.153 2.43 58.669
0.153 2.45 58.808
0.153 2.47 58.924
0.153 2.49 59.021
0.153 2.51 59.097
0.153 2.53 59.156
0.153 2.55 59.199
0.153 2.57 59.226
0.153 2.59 59.239
0.153 2.61 59.24
0.153 2.63 59.23
0.153 2.65 59.211
0.153 2.67 59.184
0.153 2.69 59.15
0.153 2.71 59.112
0.153 2.73 59.07
0.153 2.75 59.027
0.153 2.77 58.984
0.153 2.79 58.942
0.153 2.81 58.903
0.153 2.83 58.868
0.153 2.85 58.839
0.153 2.87 58.818
0.153 2.89 58.806
0.153 2.91 58.804
0.153 2.93 58.815
0.153 2.95 58.838
0.153 2.97 58.877
0.153 2.99 58.931
0.153 3.01 59.004
0.153 3.03 59.095
0.153 3.05 59.206
0.153 3.07 59.339
0.153 3.09 59.494
0.153 3.11 59.673
0.153 3.13 59.878
0.153 3.15 60.109
0.153 3.17 60.367
0.153 3.19 60.653
0.153 3.21 60.97
0.153 3.23 61.316
0.153 3.25 61.695
0.153 3.27 62.106
0.153 3.29 62.55
0.153 3.31 63.028
0.153 3.33 63.542
0.153 3.35 64.091
0.153 3.37 64.677
0.153 3.39 65.3
0.153 3.41 65.961
0.153 3.43 66.66
0.153 3.45 67.399
0.153 3.47 68.177
0.153 3.49 68.995
0.155 1.51 29.035
0.155 1.53 29.813
0.155 1.55 30.629
0.155 1.57 31.479
0.155 1.59 32.361
0.155 1.61 33.271
0.155 1.63 34.205
0.155 1.65 35.16
0.155 1.67 36.132
0.155 1.69 37.118
0.155 1.71 38.114
0.155 1.73 39.118
0.155 1.75 40.126
0.155 1.77 41.135
0.155 1.79 42.142
0.155 1.81 43.145
0.155 1.83 44.14
0.155 1.85 45.124
0.155 1.87 46.096
0.155 1.89 47.053
0.155 1.91 47.992
0.155 1.93 48.912
0.155 1.95 49.811
0.155 1.97 50.686
0.155 1.99 51.537
0.155 2.01 52.361
0.155 2.03 53.158
0.155 2.05 53.926
0.155 2.07 54.664
0.155 2.09 55.3555
0.155 2.11 56.047
0.155 2.13 56.691
0.155 2.15 57.303
0.155 2.17 57.882
0.155 2.19 58.428
0.155 2.21 58.941
0.155 2.23 59.421
0.155 2.25 59.868
0.155 2.27 60.284
0.155 2.29 60.667
0.155 2.31 61.019
0.155 2.33 61.34
0.155 2.35 61.631
0.155 2.37 61.893
0.155 2.39 62.127
0.155 2.41 62.334
0.155 2.43 62.514
0.155 2.45 62.67
0.155 2.47 62.801
0.155 2.49 62.91
0.155 2.51 62.998
0.155 2.53 63.066
0.155 2.55 63.115
0.155 2.57 63.147
0.155 2.59 63.163
0.155 2.61 63.165
0.155 2.63 63.155
0.155 2.65 63.133
0.155 2.67 63.102
0.155 2.69 63.063
0.155 2.71 63.018
0.155 2.73 62.968
0.155 2.75 62.914
0.155 2.77 62.859
0.155 2.79 62.804
0.155 2.81 62.751
0.155 2.83 62.701
0.155 2.85 62.655
0.155 2.87 62.616
0.155 2.89 62.585
0.155 2.91 62.563
0.155 2.93 62.552
0.155 2.95 62.553
0.155 2.97 62.569
0.155 2.99 62.599
0.155 3.01 62.647
0.155 3.03 62.712
0.155 3.05 62.797
0.155 3.07 62.903
0.155 3.09 63.031
0.155 3.11 63.183
0.155 3.13 63.359
0.155 3.15 63.561
0.155 3.17 63.79
0.155 3.19 64.047
0.155 3.21 64.334
0.155 3.23 64.651
0.155 3.25 64.999
0.155 3.27 65.38
0.155 3.29 65.794
0.155 3.31 66.242
0.155 3.33 66.725
0.155 3.35 67.244
0.155 3.37 67.8
0.155 3.39 68.393
0.155 3.41 69.025
0.155 3.43 69.695
0.155 3.45 70.405
0.155 3.47 71.155
0.155 3.49 71.945
0.157 1.51 30.202
0.157 1.53 31.06
0.157 1.55 31.958
0.157 1.57 32.89
0.157 1.59 33.855
0.157 1.61 34.847
0.157 1.63 35.864
0.157 1.65 36.902
0.157 1.67 37.957
0.157 1.69 39.025
0.157 1.71 40.104
0.157 1.73 41.19
0.157 1.75 42.279
0.157 1.77 43.369
0.157 1.79 44.456
0.157 1.81 45.537
0.157 1.83 46.61
0.157 1.85 47.671
0.157 1.87 48.718
0.157 1.89 49.749
0.157 1.91 50.761
0.157 1.93 51.752
0.157 1.95 52.72
0.157 1.97 53.664
0.157 1.99 54.58
0.157 2.01 55.469
0.157 2.03 56.328
0.157 2.05 57.157
0.157 2.07 57.954
0.157 2.09 58.718
0.157 2.11 59.448
0.157 2.13 60.145
0.157 2.15 60.807
0.157 2.17 61.434
0.157 2.19 62.025
0.157 2.21 62.582
0.157 2.23 63.104
0.157 2.25 63.591
0.157 2.27 64.043
0.157 2.29 64.461
0.157 2.31 64.846
0.157 2.33 65.197
0.157 2.35 65.517
0.157 2.37 65.805
0.157 2.39 66.062
0.157 2.41 66.291
0.157 2.43 66.491
0.157 2.45 66.663
0.157 2.47 66.81
0.157 2.49 66.932
0.157 2.51 67.031
0.157 2.53 67.108
0.157 2.55 67.164
0.157 2.57 67.202
0.157 2.59 67.221
0.157 2.61 67.225
0.157 2.63 67.214
0.157 2.65 67.19
0.157 2.67 67.155
0.157 2.69 67.111
0.157 2.71 67.058
0.157 2.73 66.999
0.157 2.75 66.935
0.157 2.77 66.869
0.157 2.79 66.8
0.157 2.81 66.732
0.157 2.83 66.666
0.157 2.85 66.603
0.157 2.87 66.546
0.157 2.89 66.495
0.157 2.91 66.452
0.157 2.93 66.419
0.157 2.95 66.398
0.157 2.97 66.39
0.157 2.99 66.396
0.157 3.01 66.418
0.157 3.03 66.457
0.157 3.05 66.515
0.157 3.07 66.593
0.157 3.09 66.693
0.157 3.11 66.816
0.157 3.13 66.963
0.157 3.15 67.135
0.157 3.17 67.334
0.157 3.19 67.561
0.157 3.21 67.816
0.157 3.23 68.102
0.157 3.25 68.42
0.157 3.27 68.769
0.157 3.29 69.152
0.157 3.31 69.569
0.157 3.33 70.021
0.157 3.35 70.509
0.157 3.37 71.034
0.157 3.39 71.597
0.157 3.41 72.198
0.157 3.43 72.838
0.157 3.45 73.518
0.157 3.47 74.238
0.157 3.49 74.999
0.159 1.51 31.428
0.159 1.53 32.369
0.159 1.55 33.35
0.159 1.57 34.366
0.159 1.59 35.415
0.159 1.61 36.493
0.159 1.63 37.595
0.159 1.65 38.717
0.159 1.67 39.857
0.159 1.69 41.011
0.159 1.71 42.174
0.159 1.73 43.344
0.159 1.75 44.516
0.159 1.77 45.689
0.159 1.79 46.857
0.159 1.81 48.019
0.159 1.83 49.172
0.159 1.85 50.311
0.159 1.87 51.436
0.159 1.89 52.543
0.159 1.91 53.629
0.159 1.93 54.693
0.159 1.95 55.733
0.159 1.97 56.746
0.159 1.99 57.73
0.159 2.01 58.685
0.159 2.03 59.608
0.159 2.05 60.499
0.159 2.07 61.356
0.159 2.09 62.178
0.159 2.11 62.964
0.159 2.13 63.715
0.159 2.15 64.428
0.159 2.17 65.105
0.159 2.19 65.744
0.159 2.21 66.345
0.159 2.23 66.91
0.159 2.25 67.437
0.159 2.27 67.927
0.159 2.29 68.381
0.159 2.31 68.799
0.159 2.33 69.182
0.159 2.35 69.531
0.159 2.37 69.846
0.159 2.39 70.128
0.159 2.41 70.378
0.159 2.43 70.598
0.159 2.45 70.789
0.159 2.47 70.952
0.159 2.49 71.088
0.159 2.51 71.198
0.159 2.53 71.284
0.159 2.55 71.348
0.159 2.57 71.391
0.159 2.59 71.414
0.159 2.61 71.419
0.159 2.63 71.408
0.159 2.65 71.382
0.159 2.67 71.344
0.159 2.69 71.293
0.159 2.71 71.233
0.159 2.73 71.166
0.159 2.75 71.091
0.159 2.77 71.012
0.159 2.79 70.931
0.159 2.81 70.848
0.159 2.83 70.765
0.159 2.85 70.685
0.159 2.87 70.609
0.159 2.89 70.538
0.159 2.91 70.474
0.159 2.93 70.418
0.159 2.95 70.373
0.159 2.97 70.34
0.159 2.99 70.321
0.159 3.01 70.317
0.159 3.03 70.329
0.159 3.05 70.359
0.159 3.07 70.409
0.159 3.09 70.48
0.159 3.11 70.573
0.159 3.13 70.689
0.159 3.15 70.831
0.159 3.17 70.999
0.159 3.19 71.195
0.159 3.21 71.419
0.159 3.23 71.673
0.159 3.25 71.958
0.159 3.27 72.276
0.159 3.29 72.626
0.159 3.31 73.011
0.159 3.33 73.431
0.159 3.35 73.887
0.159 3.37 74.379
0.159 3.39 74.91
0.159 3.41 75.479
0.159 3.43 76.088
0.159 3.45 76.736
0.159 3.47 77.426
0.159 3.49 78.157
0.161 1.51 32.712
0.161 1.53 33.738
0.161 1.55 34.805
0.161 1.57 35.908
0.161 1.59 37.043
0.161 1.61 38.208
0.161 1.63 39.397
0.161 1.65 40.607
0.161 1.67 41.834
0.161 1.69 43.074
0.161 1.71 44.324
0.161 1.73 45.579
0.161 1.75 46.837
0.161 1.77 48.094
0.161 1.79 49.347
0.161 1.81 50.591
0.161 1.83 51.825
0.161 1.85 53.046
0.161 1.87 54.249
0.161 1.89 55.434
0.161 1.91 56.597
0.161 1.93 57.736
0.161 1.95 58.848
0.161 1.97 59.933
0.161 1.99 60.987
0.161 2.01 62.009
0.161 2.03 62.998
0.161 2.05 63.952
0.161 2.07 64.871
0.161 2.09 65.753
0.161 2.11 66.596
0.161 2.13 67.402
0.161 2.15 68.168
0.161 2.17 68.895
0.161 2.19 69.583
0.161 2.21 70.231
0.161 2.23 70.839
0.161 2.25 71.408
0.161 2.27 71.937
0.161 2.29 72.428
0.161 2.31 72.881
0.161 2.33 73.296
0.161 2.35 73.674
0.161 2.37 74.017
0.161 2.39 74.324
0.161 2.41 74.598
0.161 2.43 74.839
0.161 2.45 75.048
0.161 2.47 75.227
0.161 2.49 75.377
0.161 2.51 75.499
0.161 2.53 75.595
0.161 2.55 75.667
0.161 2.57 75.715
0.161 2.59 75.742
0.161 2.61 75.749
0.161 2.63 75.738
0.161 2.65 75.71
0.161 2.67 75.668
0.161 2.69 75.612
0.161 2.71 75.544
0.161 2.73 75.467
0.161 2.75 75.383
0.161 2.77 75.291
0.161 2.79 75.197
0.161 2.81 75.098
0.161 2.83 74.999
0.161 2.85 74.9
0.161 2.87 74.804
0.161 2.89 74.712
0.161 2.91 74.626
0.161 2.93 74.548
0.161 2.95 74.479
0.161 2.97 74.421
0.161 2.99 74.376
0.161 3.01 74.345
0.161 3.03 74.329
0.161 3.05 74.331
0.161 3.07 74.352
0.161 3.09 74.393
0.161 3.11 74.455
0.161 3.13 74.541
0.161 3.15 74.651
0.161 3.17 74.787
0.161 3.19 74.951
0.161 3.21 75.142
0.161 3.23 75.363
0.161 3.25 75.615
0.161 3.27 75.899
0.161 3.29 76.216
0.161 3.31 76.567
0.161 3.33 76.954
0.161 3.35 77.376
0.161 3.37 77.836
0.161 3.39 78.334
0.161 3.41 78.87
0.161 3.43 79.446
0.161 3.45 80.063
0.161 3.47 80.72
0.161 3.49 81.419
0.163 1.51 34.057
0.163 1.53 35.169
0.163 1.55 36.324
0.163 1.57 37.515
0.163 1.59 38.739
0.163 1.61 39.992
0.163 1.63 41.271
0.163 1.65 42.57
0.163 1.67 43.886
0.163 1.69 45.215
0.163 1.71 46.553
0.163 1.73 47.897
0.163 1.75 49.243
0.163 1.77 50.586
0.163 1.79 51.924
0.163 1.81 53.254
0.163 1.83 54.572
0.163 1.85 55.874
0.163 1.87 57.159
0.163 1.89 58.423
0.163 1.91 59.664
0.163 1.93 60.88
0.163 1.95 62.067
0.163 1.97 63.225
0.163 1.99 64.35
0.163 2.01 65.442
0.163 2.03 66.498
0.163 2.05 67.518
0.163 2.07 68.499
0.163 2.09 69.442
0.163 2.11 70.345
0.163 2.13 71.207
0.163 2.15 72.028
0.163 2.17 72.807
0.163 2.19 73.544
0.163 2.21 74.239
0.163 2.23 74.892
0.163 2.25 75.504
0.163 2.27 76.074
0.163 2.29 76.602
0.163 2.31 77.09
0.163 2.33 77.539
0.163 2.35 77.948
0.163 2.37 78.319
0.163 2.39 78.652
0.163 2.41 78.949
0.163 2.43 79.212
0.163 2.45 79.44
0.163 2.47 79.636
0.163 2.49 79.8
0.163 2.51 79.935
0.163 2.53 80.042
0.163 2.55 80.121
0.163 2.57 80.176
0.163 2.59 80.207
0.163 2.61 80.216
0.163 2.63 80.205
0.163 2.65 80.175
0.163 2.67 80.128
0.163 2.69 80.067
0.163 2.71 79.992
0.163 2.73 79.907
0.163 2.75 79.811
0.163 2.77 79.707
0.163 2.79 79.597
0.163 2.81 79.483
0.163 2.83 79.367
0.163 2.85 79.25
0.163 2.87 79.134
0.163 2.89 79.021
0.163 2.91 78.913
0.163 2.93 78.811
0.163 2.95 78.718
0.163 2.97 78.634
0.163 2.99 78.562
0.163 3.01 78.503
0.163 3.03 78.46
0.163 3.05 78.432
0.163 3.07 78.422
0.163 3.09 78.433
0.163 3.11 78.463
0.163 3.13 78.517
0.163 3.15 78.595
0.163 3.17 78.698
0.163 3.19 78.828
0.163 3.21 78.986
0.163 3.23 79.173
0.163 3.25 79.391
0.163 3.27 79.641
0.163 3.29 79.923
0.163 3.31 80.24
0.163 3.33 80.592
0.163 3.35 80.98
0.163 3.37 81.405
0.163 3.39 81.869
0.163 3.41 82.371
0.163 3.43 82.913
0.163 3.45 83.496
0.163 3.47 84.121
0.163 3.49 84.787
0.165 1.51 35.46
0.165 1.53 36.662
0.165 1.55 37.906
0.165 1.57 39.188
0.165 1.59 40.503
0.165 1.61 41.847
0.165 1.63 43.217
0.165 1.65 44.607
0.165 1.67 46.015
0.165 1.69 47.435
0.165 1.71 48.864
0.165 1.73 50.297
0.165 1.75 51.732
0.165 1.77 53.165
0.165 1.79 54.591
0.165 1.81 56.007
0.165 1.83 57.41
0.165 1.85 58.797
0.165 1.87 60.165
0.165 1.89 61.511
0.165 1.91 62.832
0.165 1.93 64.126
0.165 1.95 65.39
0.165 1.97 66.623
0.165 1.99 67.821
0.165 2.01 68.984
0.165 2.03 70.109
0.165 2.05 71.195
0.165 2.07 72.242
0.165 2.09 73.247
0.165 2.11 74.21
0.165 2.13 75.13
0.165 2.15 76.007
0.165 2.17 76.839
0.165 2.19 77.627
0.165 2.21 78.371
0.165 2.23 79.071
0.165 2.25 79.726
0.165 2.27 80.337
0.165 2.29 80.905
0.165 2.31 81.429
0.165 2.33 81.911
0.165 2.35 82.352
0.165 2.37 82.752
0.165 2.39 83.112
0.165 2.41 83.434
0.165 2.43 83.718
0.165 2.45 83.967
0.165 2.47 84.18
0.165 2.49 84.359
0.165 2.51 84.507
0.165 2.53 84.624
0.165 2.55 84.712
0.165 2.57 84.773
0.165 2.59 84.808
0.165 2.61 84.819
0.165 2.63 84.808
0.165 2.65 84.777
0.165 2.67 84.726
0.165 2.69 84.66
0.165 2.71 84.577
0.165 2.73 84.482
0.165 2.75 84.375
0.165 2.77 84.258
0.165 2.79 84.134
0.165 2.81 84.004
0.165 2.83 83.871
0.165 2.85 83.735
0.165 2.87 83.599
0.165 2.89 83.465
0.165 2.91 83.334
0.165 2.93 83.208
0.165 2.95 83.089
0.165 2.97 82.979
0.165 2.99 82.88
0.165 3.01 82.792
0.165 3.03 82.719
0.165 3.05 82.662
0.165 3.07 82.621
0.165 3.09 82.6
0.165 3.11 82.599
0.165 3.13 82.619
0.165 3.15 82.664
0.165 3.17 82.733
0.165 3.19 82.828
0.165 3.21 82.952
0.165 3.23 83.104
0.165 3.25 83.287
0.165 3.27 83.501
0.165 3.29 83.748
0.165 3.31 84.029
0.165 3.33 84.346
0.165 3.35 84.698
0.165 3.37 85.088
0.165 3.39 85.516
0.165 3.41 85.983
0.165 3.43 86.491
0.165 3.45 87.039
0.165 3.47 87.629
0.165 3.49 88.261
0.167 1.51 36.923
0.167 1.53 38.216
0.167 1.55 39.552
0.167 1.57 40.926
0.167 1.59 42.334
0.167 1.61 43.772
0.167 1.63 45.235
0.167 1.65 46.719
0.167 1.67 48.22
0.167 1.69 49.733
0.167 1.71 51.255
0.167 1.73 52.781
0.167 1.75 54.307
0.167 1.77 55.83
0.167 1.79 57.346
0.167 1.81 58.851
0.167 1.83 60.342
0.167 1.85 61.816
0.167 1.87 63.269
0.167 1.89 64.698
0.167 1.91 66.101
0.167 1.93 67.475
0.167 1.95 68.818
0.167 1.97 70.127
0.167 1.99 71.4
0.167 2.01 72.635
0.167 2.03 73.831
0.167 2.05 74.986
0.167 2.07 76.099
0.167 2.09 77.168
0.167 2.11 78.193
0.167 2.13 79.173
0.167 2.15 80.106
0.167 2.17 80.993
0.167 2.19 81.834
0.167 2.21 82.628
0.167 2.23 83.374
0.167 2.25 84.074
0.167 2.27 84.728
0.167 2.29 85.335
0.167 2.31 85.897
0.167 2.33 86.415
0.167 2.35 86.888
0.167 2.37 87.318
0.167 2.39 87.706
0.167 2.41 88.053
0.167 2.43 88.36
0.167 2.45 88.628
0.167 2.47 88.859
0.167 2.49 89.054
0.167 2.51 89.215
0.167 2.53 89.344
0.167 2.55 89.441
0.167 2.57 89.508
0.167 2.59 89.548
0.167 2.61 89.562
0.167 2.63 89.551
0.167 2.65 89.517
0.167 2.67 89.463
0.167 2.69 89.39
0.167 2.71 89.3
0.167 2.73 89.195
0.167 2.75 89.077
0.167 2.77 88.948
0.167 2.79 88.809
0.167 2.81 88.663
0.167 2.83 88.512
0.167 2.85 88.357
0.167 2.87 88.2
0.167 2.89 88.044
0.167 2.91 87.889
0.167 2.93 87.738
0.167 2.95 87.594
0.167 2.97 87.457
0.167 2.99 87.329
0.167 3.01 87.213
0.167 3.03 87.11
0.167 3.05 87.022
0.167 3.07 86.949
0.167 3.09 86.896
0.167 3.11 86.861
0.167 3.13 86.848
0.167 3.15 86.858
0.167 3.17 86.893
0.167 3.19 86.953
0.167 3.21 87.04
0.167 3.23 87.157
0.167 3.25 87.303
0.167 3.27 87.481
0.167 3.29 87.692
0.167 3.31 87.936
0.167 3.33 88.215
0.167 3.35 88.531
0.167 3.37 88.884
0.167 3.39 89.276
0.167 3.41 89.707
0.167 3.43 90.178
0.167 3.45 90.691
0.167 3.47 91.245
0.167 3.49 91.843
0.169 1.51 38.446
0.169 1.53 39.833
0.169 1.55 41.262
0.169 1.57 42.731
0.169 1.59 44.234
0.169 1.61 45.767
0.169 1.63 47.326
0.169 1.65 48.906
0.169 1.67 50.502
0.169 1.69 52.11
0.169 1.71 53.727
0.169 1.73 55.347
0.169 1.75 56.967
0.169 1.77 58.583
0.169 1.79 60.191
0.169 1.81 61.787
0.169 1.83 63.367
0.169 1.85 64.929
0.169 1.87 66.469
0.169 1.89 67.984
0.169 1.91 69.471
0.169 1.93 70.927
0.169 1.95 72.35
0.169 1.97 73.737
0.169 1.99 75.087
0.169 2.01 76.397
0.169 2.03 77.665
0.169 2.05 78.89
0.169 2.07 80.071
0.169 2.09 81.206
0.169 2.11 82.294
0.169 2.13 83.334
0.169 2.15 84.327
0.169 2.17 85.27
0.169 2.19 86.164
0.169 2.21 87.009
0.169 2.23 87.804
0.169 2.25 88.55
0.169 2.27 89.247
0.169 2.29 89.895
0.169 2.31 90.496
0.169 2.33 91.049
0.169 2.35 91.556
0.169 2.37 92.017
0.169 2.39 92.433
0.169 2.41 92.806
0.169 2.43 93.136
0.169 2.45 93.425
0.169 2.47 93.675
0.169 2.49 93.886
0.169 2.51 94.061
0.169 2.53 94.201
0.169 2.55 94.307
0.169 2.57 94.382
0.169 2.59 94.426
0.169 2.61 94.442
0.169 2.63 94.431
0.169 2.65 94.396
0.169 2.67 94.338
0.169 2.69 94.26
0.169 2.71 94.162
0.169 2.73 94.048
0.169 2.75 93.918
0.169 2.77 93.776
0.169 2.79 93.623
0.169 2.81 93.46
0.169 2.83 93.29
0.169 2.85 93.115
0.169 2.87 92.937
0.169 2.89 92.758
0.169 2.91 92.58
0.169 2.93 92.404
0.169 2.95 92.233
0.169 2.97 92.069
0.169 2.99 91.913
0.169 3.01 91.767
0.169 3.03 91.633
0.169 3.05 91.513
0.169 3.07 91.408
0.169 3.09 91.321
0.169 3.11 91.252
0.169 3.13 91.205
0.169 3.15 91.18
0.169 3.17 91.178
0.169 3.19 91.202
0.169 3.21 91.253
0.169 3.23 91.332
0.169 3.25 91.441
0.169 3.27 91.581
0.169 3.29 91.754
0.169 3.31 91.961
0.169 3.33 92.203
0.169 3.35 92.481
0.169 3.37 92.796
0.169 3.39 93.15
0.169 3.41 93.543
0.169 3.43 93.977
0.169 3.45 94.452
0.169 3.47 94.97
0.169 3.49 95.531
0.171 1.51 40.029
0.171 1.53 41.511
0.171 1.55 43.037
0.171 1.57 44.602
0.171 1.59 46.203
0.171 1.61 47.833
0.171 1.63 49.49
0.171 1.65 51.167
0.171 1.67 52.861
0.171 1.69 54.567
0.171 1.71 56.28
0.171 1.73 57.997
0.171 1.75 59.713
0.171 1.77 61.424
0.171 1.79 63.125
0.171 1.81 64.814
0.171 1.83 66.487
0.171 1.85 68.139
0.171 1.87 69.768
0.171 1.89 71.37
0.171 1.91 72.943
0.171 1.93 74.483
0.171 1.95 75.988
0.171 1.97 77.455
0.171 1.99 78.883
0.171 2.01 80.269
0.171 2.03 81.611
0.171 2.05 82.908
0.171 2.07 84.159
0.171 2.09 85.361
0.171 2.11 86.514
0.171 2.13 87.616
0.171 2.15 88.668
0.171 2.17 89.669
0.171 2.19 90.618
0.171 2.21 91.515
0.171 2.23 92.36
0.171 2.25 93.153
0.171 2.27 93.895
0.171 2.29 94.586
0.171 2.31 95.225
0.171 2.33 95.815
0.171 2.35 96.356
0.171 2.37 96.849
0.171 2.39 97.294
0.171 2.41 97.694
0.171 2.43 98.048
0.171 2.45 98.359
0.171 2.47 98.628
0.171 2.49 98.856
0.171 2.51 99.045
0.171 2.53 99.197
0.171 2.55 99.312
0.171 2.57 99.394
0.171 2.59 99.443
0.171 2.61 99.462
0.171 2.63 99.452
0.171 2.65 99.415
0.171 2.67 99.354
0.171 2.69 99.269
0.171 2.71 99.164
0.171 2.73 99.04
0.171 2.75 98.9
0.171 2.77 98.743
0.171 2.79 98.575
0.171 2.81 98.395
0.171 2.83 98.207
0.171 2.85 98.012
0.171 2.87 97.813
0.171 2.89 97.611
0.171 2.91 97.408
0.171 2.93 97.207
0.171 2.95 97.008
0.171 2.97 96.816
0.171 2.99 96.63
0.171 3.01 96.454
0.171 3.03 96.288
0.171 3.05 96.135
0.171 3.07 95.998
0.171 3.09 95.876
0.171 3.11 95.773
0.171 3.13 95.69
0.171 3.15 95.628
0.171 3.17 95.59
0.171 3.19 95.577
0.171 3.21 95.59
0.171 3.23 95.631
0.171 3.25 95.702
0.171 3.27 95.803
0.171 3.29 95.937
0.171 3.31 96.105
0.171 3.33 96.308
0.171 3.35 96.546
0.171 3.37 96.823
0.171 3.39 97.138
0.171 3.41 97.492
0.171 3.43 97.888
0.171 3.45 98.325
0.171 3.47 98.805
0.171 3.49 99.328
0.173 1.51 41.673
0.173 1.53 43.252
0.173 1.55 44.876
0.173 1.57 46.54
0.173 1.59 48.24
0.173 1.61 49.971
0.173 1.63 51.727
0.173 1.65 53.504
0.173 1.67 55.298
0.173 1.69 57.103
0.173 1.71 58.916
0.173 1.73 60.731
0.173 1.75 62.545
0.173 1.77 64.352
0.173 1.79 66.15
0.173 1.81 67.934
0.173 1.83 69.7
0.173 1.85 71.445
0.173 1.87 73.164
0.173 1.89 74.856
0.173 1.91 76.516
0.173 1.93 78.142
0.173 1.95 79.731
0.173 1.97 81.281
0.173 1.99 82.789
0.173 2.01 84.253
0.173 2.03 85.671
0.173 2.05 87.041
0.173 2.07 88.362
0.173 2.09 89.633
0.173 2.11 90.852
0.173 2.13 92.019
0.173 2.15 93.132
0.173 2.17 94.192
0.173 2.19 95.197
0.173 2.21 96.148
0.173 2.23 97.044
0.173 2.25 97.885
0.173 2.27 98.673
0.173 2.29 99.406
0.173 2.31 100.087
0.173 2.33 100.714
0.173 2.35 101.29
0.173 2.37 101.816
0.173 2.39 102.291
0.173 2.41 102.718
0.173 2.43 103.097
0.173 2.45 103.43
0.173 2.47 103.718
0.173 2.49 103.964
0.173 2.51 104.168
0.173 2.53 104.331
0.173 2.55 104.457
0.173 2.57 104.546
0.173 2.59 104.6
0.173 2.61 104.622
0.173 2.63 104.613
0.173 2.65 104.575
0.173 2.67 104.51
0.173 2.69 104.42
0.173 2.71 104.307
0.173 2.73 104.174
0.173 2.75 104.02
0.173 2.77 103.851
0.173 2.79 103.667
0.173 2.81 103.47
0.173 2.83 103.263
0.173 2.85 103.048
0.173 2.87 102.827
0.173 2.89 102.601
0.173 2.91 102.373
0.173 2.93 102.146
0.173 2.95 101.92
0.173 2.97 101.698
0.173 2.99 101.482
0.173 3.01 101.275
0.173 3.03 101.077
0.173 3.05 100.891
0.173 3.07 100.719
0.173 3.09 100.562
0.173 3.11 100.423
0.173 3.13 100.304
0.173 3.15 100.205
0.173 3.17 100.129
0.173 3.19 100.077
0.173 3.21 100.052
0.173 3.23 100.054
0.173 3.25 100.085
0.173 3.27 100.147
0.173 3.29 100.241
0.173 3.31 100.369
0.173 3.33 100.531
0.173 3.35 100.73
0.173 3.37 100.966
0.173 3.39 101.241
0.173 3.41 101.556
0.173 3.43 101.911
0.173 3.45 102.309
0.173 3.47 102.75
0.173 3.49 103.235
0.175 1.51 43.376
0.175 1.53 45.055
0.175 1.55 46.78
0.175 1.57 48.545
0.175 1.59 50.347
0.175 1.61 52.179
0.175 1.63 54.037
0.175 1.65 55.916
0.175 1.67 57.812
0.175 1.69 59.719
0.175 1.71 61.633
0.175 1.73 63.549
0.175 1.75 65.463
0.175 1.77 67.37
0.175 1.79 69.265
0.175 1.81 71.146
0.175 1.83 73.008
0.175 1.85 74.847
0.175 1.87 76.66
0.175 1.89 78.443
0.175 1.91 80.192
0.175 1.93 81.906
0.175 1.95 83.581
0.175 1.97 85.215
0.175 1.99 86.804
0.175 2.01 88.348
0.175 2.03 89.843
0.175 2.05 91.289
0.175 2.07 92.683
0.175 2.09 94.024
0.175 2.11 95.311
0.175 2.13 96.543
0.175 2.15 97.719
0.175 2.17 98.838
0.175 2.19 99.901
0.175 2.21 100.907
0.175 2.23 101.855
0.175 2.25 102.746
0.175 2.27 103.58
0.175 2.29 104.358
0.175 2.31 105.08
0.175 2.33 105.747
0.175 2.35 106.359
0.175 2.37 106.917
0.175 2.39 107.423
0.175 2.41 107.878
0.175 2.43 108.283
0.175 2.45 108.639
0.175 2.47 108.948
0.175 2.49 109.211
0.175 2.51 109.43
0.175 2.53 109.606
0.175 2.55 109.742
0.175 2.57 109.839
0.175 2.59 109.899
0.175 2.61 109.924
0.175 2.63 109.916
0.175 2.65 109.876
0.175 2.67 109.807
0.175 2.69 109.711
0.175 2.71 109.591
0.175 2.73 109.447
0.175 2.75 109.283
0.175 2.77 109.099
0.175 2.79 108.9
0.175 2.81 108.686
0.175 2.83 108.46
0.175 2.85 108.224
0.175 2.87 107.98
0.175 2.89 107.73
0.175 2.91 107.477
0.175 2.93 107.222
0.175 2.95 106.968
0.175 2.97 106.717
0.175 2.99 106.47
0.175 3.01 106.231
0.175 3.03 106
0.175 3.05 105.78
0.175 3.07 105.573
0.175 3.09 105.381
0.175 3.11 105.205
0.175 3.13 105.048
0.175 3.15 104.911
0.175 3.17 104.796
0.175 3.19 104.705
0.175 3.21 104.64
0.175 3.23 104.602
0.175 3.25 104.593
0.175 3.27 104.614
0.175 3.29 104.667
0.175 3.31 104.753
0.175 3.33 104.874
0.175 3.35 105.032
0.175 3.37 105.226
0.175 3.39 105.46
0.175 3.41 105.734
0.175 3.43 106.048
0.175 3.45 106.406
0.175 3.47 106.806
0.175 3.49 107.251
0.177 1.51 45.141
0.177 1.53 46.921
0.177 1.55 48.749
0.177 1.57 50.617
0.177 1.59 52.522
0.177 1.61 54.459
0.177 1.63 56.421
0.177 1.65 58.405
0.177 1.67 60.405
0.177 1.69 62.416
0.177 1.71 64.433
0.177 1.73 66.452
0.177 1.75 68.467
0.177 1.77 70.475
0.177 1.79 72.472
0.177 1.81 74.452
0.177 1.83 76.411
0.177 1.85 78.347
0.177 1.87 80.254
0.177 1.89 82.13
0.177 1.91 83.972
0.177 1.93 85.775
0.177 1.95 87.538
0.177 1.97 89.257
0.177 1.99 90.93
0.177 2.01 92.555
0.177 2.03 94.13
0.177 2.05 95.652
0.177 2.07 97.12
0.177 2.09 98.533
0.177 2.11 99.89
0.177 2.13 101.188
0.177 2.15 102.429
0.177 2.17 103.61
0.177 2.19 104.731
0.177 2.21 105.793
0.177 2.23 106.795
0.177 2.25 107.737
0.177 2.27 108.619
0.177 2.29 109.442
0.177 2.31 110.206
0.177 2.33 110.913
0.177 2.35 111.562
0.177 2.37 112.155
0.177 2.39 112.692
0.177 2.41 113.176
0.177 2.43 113.607
0.177 2.45 113.987
0.177 2.47 114.316
0.177 2.49 114.597
0.177 2.51 114.832
0.177 2.53 115.022
0.177 2.55 115.168
0.177 2.57 115.274
0.177 2.59 115.34
0.177 2.61 115.367
0.177 2.63 115.36
0.177 2.65 115.319
0.177 2.67 115.247
0.177 2.69 115.146
0.177 2.71 115.017
0.177 2.73 114.863
0.177 2.75 114.687
0.177 2.77 114.49
0.177 2.79 114.275
0.177 2.81 114.043
0.177 2.83 113.798
0.177 2.85 113.54
0.177 2.87 113.273
0.177 2.89 112.999
0.177 2.91 112.72
0.177 2.93 112.438
0.177 2.95 112.155
0.177 2.97 111.873
0.177 2.99 111.595
0.177 3.01 111.323
0.177 3.03 111.058
0.177 3.05 110.804
0.177 3.07 110.561
0.177 3.09 110.332
0.177 3.11 110.118
0.177 3.13 109.923
0.177 3.15 109.747
0.177 3.17 109.592
0.177 3.19 109.461
0.177 3.21 109.355
0.177 3.23 109.276
0.177 3.25 109.225
0.177 3.27 109.204
0.177 3.29 109.215
0.177 3.31 109.259
0.177 3.33 109.338
0.177 3.35 109.452
0.177 3.37 109.605
0.177 3.39 109.796
0.177 3.41 110.027
0.177 3.43 110.3
0.177 3.45 110.615
0.177 3.47 110.974
0.177 3.49 111.377
0.179 1.51 46.966
0.179 1.53 48.851
0.179 1.55 50.783
0.179 1.57 52.757
0.179 1.59 54.768
0.179 1.61 56.81
0.179 1.63 58.879
0.179 1.65 60.969
0.179 1.67 63.075
0.179 1.69 65.192
0.179 1.71 67.315
0.179 1.73 69.439
0.179 1.75 71.559
0.179 1.77 73.671
0.179 1.79 75.769
0.179 1.81 77.85
0.179 1.83 79.91
0.179 1.85 81.944
0.179 1.87 83.948
0.179 1.89 85.919
0.179 1.91 87.854
0.179 1.93 89.749
0.179 1.95 91.602
0.179 1.97 93.409
0.179 1.99 95.167
0.179 2.01 96.875
0.179 2.03 98.53
0.179 2.05 100.131
0.179 2.07 101.675
0.179 2.09 103.162
0.179 2.11 104.589
0.179 2.13 105.956
0.179 2.15 107.262
0.179 2.17 108.506
0.179 2.19 109.688
0.179 2.21 110.807
0.179 2.23 111.864
0.179 2.25 112.858
0.179 2.27 113.789
0.179 2.29 114.658
0.179 2.31 115.466
0.179 2.33 116.213
0.179 2.35 116.9
0.179 2.37 117.528
0.179 2.39 118.099
0.179 2.41 118.612
0.179 2.43 119.07
0.179 2.45 119.473
0.179 2.47 119.824
0.179 2.49 120.125
0.179 2.51 120.376
0.179 2.53 120.579
0.179 2.55 120.737
0.179 2.57 120.85
0.179 2.59 120.922
0.179 2.61 120.954
0.179 2.63 120.948
0.179 2.65 120.906
0.179 2.67 120.83
0.179 2.69 120.723
0.179 2.71 120.587
0.179 2.73 120.423
0.179 2.75 120.235
0.179 2.77 120.023
0.179 2.79 119.792
0.179 2.81 119.542
0.179 2.83 119.277
0.179 2.85 118.998
0.179 2.87 118.708
0.179 2.89 118.409
0.179 2.91 118.103
0.179 2.93 117.793
0.179 2.95 117.48
0.179 2.97 117.168
0.179 2.99 116.858
0.179 3.01 116.552
0.179 3.03 116.253
0.179 3.05 115.963
0.179 3.07 115.683
0.179 3.09 115.416
0.179 3.11 115.164
0.179 3.13 114.93
0.179 3.15 114.714
0.179 3.17 114.518
0.179 3.19 114.346
0.179 3.21 114.198
0.179 3.23 114.076
0.179 3.25 113.983
0.179 3.27 113.919
0.179 3.29 113.886
0.179 3.31 113.887
0.179 3.33 113.922
0.179 3.35 113.993
0.179 3.37 114.102
0.179 3.39 114.249
0.179 3.41 114.437
0.179 3.43 114.666
0.179 3.45 114.938
0.179 3.47 115.254
0.179 3.49 115.615
0.181 1.51 48.853
0.181 1.53 50.843
0.181 1.55 52.882
0.181 1.57 54.964
0.181 1.59 57.083
0.181 1.61 59.234
0.181 1.63 61.411
0.181 1.65 63.61
0.181 1.67 65.825
0.181 1.69 68.05
0.181 1.71 70.281
0.181 1.73 72.512
0.181 1.75 74.738
0.181 1.77 76.955
0.181 1.79 79.158
0.181 1.81 81.342
0.181 1.83 83.504
0.181 1.85 85.638
0.181 1.87 87.742
0.181 1.89 89.81
0.181 1.91 91.841
0.181 1.93 93.829
0.181 1.95 95.773
0.181 1.97 97.669
0.181 1.99 99.515
0.181 2.01 101.308
0.181 2.03 103.046
0.181 2.05 104.727
0.181 2.07 106.349
0.181 2.09 107.91
0.181 2.11 109.41
0.181 2.13 110.847
0.181 2.15 112.22
0.181 2.17 113.529
0.181 2.19 114.772
0.181 2.21 115.95
0.181 2.23 117.062
0.181 2.25 118.109
0.181 2.27 119.091
0.181 2.29 120.008
0.181 2.31 120.86
0.181 2.33 121.649
0.181 2.35 122.375
0.181 2.37 123.04
0.181 2.39 123.643
0.181 2.41 124.186
0.181 2.43 124.672
0.181 2.45 125.1
0.181 2.47 125.474
0.181 2.49 125.794
0.181 2.51 126.061
0.181 2.53 126.278
0.181 2.55 126.447
0.181 2.57 126.57
0.181 2.59 126.648
0.181 2.61 126.684
0.181 2.63 126.679
0.181 2.65 126.636
0.181 2.67 126.557
0.181 2.69 126.444
0.181 2.71 126.3
0.181 2.73 126.126
0.181 2.75 125.926
0.181 2.77 125.7
0.181 2.79 125.453
0.181 2.81 125.185
0.181 2.83 124.899
0.181 2.85 124.598
0.181 2.87 124.285
0.181 2.89 123.96
0.181 2.91 123.627
0.181 2.93 123.288
0.181 2.95 122.946
0.181 2.97 122.602
0.181 2.99 122.259
0.181 3.01 121.919
0.181 3.03 121.585
0.181 3.05 121.258
0.181 3.07 120.941
0.181 3.09 120.635
0.181 3.11 120.344
0.181 3.13 120.069
0.181 3.15 119.812
0.181 3.17 119.575
0.181 3.19 119.36
0.181 3.21 119.169
0.181 3.23 119.004
0.181 3.25 118.867
0.181 3.27 118.759
0.181 3.29 118.682
0.181 3.31 118.638
0.181 3.33 118.628
0.181 3.35 118.654
0.181 3.37 118.718
0.181 3.39 118.821
0.181 3.41 118.964
0.181 3.43 119.148
0.181 3.45 119.376
0.181 3.47 119.648
0.181 3.49 119.965
0.183 1.51 50.8
0.183 1.53 52.899
0.183 1.55 55.047
0.183 1.57 57.239
0.183 1.59 59.468
0.183 1.61 61.73
0.183 1.63 64.018
0.183 1.65 66.328
0.183 1.67 68.653
0.183 1.69 70.989
0.183 1.71 73.329
0.183 1.73 75.67
0.183 1.75 78.005
0.183 1.77 80.329
0.183 1.79 82.639
0.183 1.81 84.929
0.183 1.83 87.194
0.183 1.85 89.431
0.183 1.87 91.636
0.183 1.89 93.804
0.183 1.91 95.932
0.183 1.93 98.016
0.183 1.95 100.053
0.183 1.97 102.041
0.183 1.99 103.975
0.183 2.01 105.855
0.183 2.03 107.677
0.183 2.05 109.44
0.183 2.07 111.141
0.183 2.09 112.779
0.183 2.11 114.353
0.183 2.13 115.861
0.183 2.15 117.303
0.183 2.17 118.677
0.183 2.19 119.984
0.183 2.21 121.222
0.183 2.23 122.391
0.183 2.25 123.493
0.183 2.27 124.526
0.183 2.29 125.491
0.183 2.31 126.39
0.183 2.33 127.221
0.183 2.35 127.987
0.183 2.37 128.688
0.183 2.39 129.325
0.183 2.41 129.9
0.183 2.43 130.414
0.183 2.45 130.869
0.183 2.47 131.265
0.183 2.49 131.604
0.183 2.51 131.889
0.183 2.53 132.121
0.183 2.55 132.302
0.183 2.57 132.433
0.183 2.59 132.518
0.183 2.61 132.558
0.183 2.63 132.555
0.183 2.65 132.511
0.183 2.67 132.429
0.183 2.69 132.311
0.183 2.71 132.159
0.183 2.73 131.975
0.183 2.75 131.762
0.183 2.77 131.522
0.183 2.79 131.258
0.183 2.81 130.971
0.183 2.83 130.665
0.183 2.85 130.342
0.183 2.87 130.004
0.183 2.89 129.653
0.183 2.91 129.293
0.183 2.93 128.925
0.183 2.95 128.552
0.183 2.97 128.176
0.183 2.99 127.799
0.183 3.01 127.424
0.183 3.03 127.054
0.183 3.05 126.69
0.183 3.07 126.334
0.183 3.09 125.99
0.183 3.11 125.658
0.183 3.13 125.342
0.183 3.15 125.043
0.183 3.17 124.763
0.183 3.19 124.505
0.183 3.21 124.27
0.183 3.23 124.061
0.183 3.25 123.878
0.183 3.27 123.725
0.183 3.29 123.603
0.183 3.31 123.513
0.183 3.33 123.457
0.183 3.35 123.437
0.183 3.37 123.455
0.183 3.39 123.511
0.183 3.41 123.608
0.183 3.43 123.747
0.183 3.45 123.929
0.183 3.47 124.155
0.183 3.49 124.427
0.185 1.51 52.81
0.185 1.53 55.019
0.185 1.55 57.278
0.185 1.57 59.582
0.185 1.59 61.924
0.185 1.61 64.298
0.185 1.63 66.7
0.185 1.65 69.122
0.185 1.67 71.561
0.185 1.69 74.009
0.185 1.71 76.462
0.185 1.73 78.914
0.185 1.75 81.36
0.185 1.77 83.794
0.185 1.79 86.212
0.185 1.81 88.61
0.185 1.83 90.981
0.185 1.85 93.323
0.185 1.87 95.631
0.185 1.89 97.9
0.185 1.91 100.127
0.185 1.93 102.309
0.185 1.95 104.441
0.185 1.97 106.522
0.185 1.99 108.548
0.185 2.01 110.516
0.185 2.03 112.424
0.185 2.05 114.271
0.185 2.07 116.053
0.185 2.09 117.769
0.185 2.11 119.419
0.185 2.13 121
0.185 2.15 122.512
0.185 2.17 123.953
0.185 2.19 125.324
0.185 2.21 126.623
0.185 2.23 127.852
0.185 2.25 129.009
0.185 2.27 130.094
0.185 2.29 131.109
0.185 2.31 132.055
0.185 2.33 132.93
0.185 2.35 133.736
0.185 2.37 134.475
0.185 2.39 135.148
0.185 2.41 135.755
0.185 2.43 136.298
0.185 2.45 136.778
0.185 2.47 137.197
0.185 2.49 137.557
0.185 2.51 137.86
0.185 2.53 138.107
0.185 2.55 138.3
0.185 2.57 138.442
0.185 2.59 138.534
0.185 2.61 138.578
0.185 2.63 138.577
0.185 2.65 138.532
0.185 2.67 138.447
0.185 2.69 138.323
0.185 2.71 138.163
0.185 2.73 137.969
0.185 2.75 137.743
0.185 2.77 137.489
0.185 2.79 137.208
0.185 2.81 136.902
0.185 2.83 136.576
0.185 2.85 136.23
0.185 2.87 135.867
0.185 2.89 135.49
0.185 2.91 135.102
0.185 2.93 134.704
0.185 2.95 134.299
0.185 2.97 133.891
0.185 2.99 133.48
0.185 3.01 133.07
0.185 3.03 132.662
0.185 3.05 132.26
0.185 3.07 131.865
0.185 3.09 131.48
0.185 3.11 131.108
0.185 3.13 130.749
0.185 3.15 130.407
0.185 3.17 130.084
0.185 3.19 129.781
0.185 3.21 129.502
0.185 3.23 129.246
0.185 3.25 129.018
0.185 3.27 128.818
0.185 3.29 128.649
0.185 3.31 128.512
0.185 3.33 128.409
0.185 3.35 128.342
0.185 3.37 128.313
0.185 3.39 128.322
0.185 3.41 128.371
0.185 3.43 128.463
0.185 3.45 128.598
0.185 3.47 128.778
0.185 3.49 129.004
0.187 1.51 54.881
0.187 1.53 57.203
0.187 1.55 59.575
0.187 1.57 61.993
0.187 1.59 64.45
0.187 1.61 66.939
0.187 1.63 69.456
0.187 1.65 71.994
0.187 1.67 74.548
0.187 1.69 77.111
0.187 1.71 79.678
0.187 1.73 82.244
0.187 1.75 84.803
0.187 1.77 87.349
0.187 1.79 89.878
0.187 1.81 92.385
0.187 1.83 94.866
0.187 1.85 97.314
0.187 1.87 99.727
0.187 1.89 102.099
0.187 1.91 104.428
0.187 1.93 106.709
0.187 1.95 108.939
0.187 1.97 111.115
0.187 1.99 113.233
0.187 2.01 115.292
0.187 2.03 117.288
0.187 2.05 119.219
0.187 2.07 121.084
0.187 2.09 122.881
0.187 2.11 124.608
0.187 2.13 126.263
0.187 2.15 127.846
0.187 2.17 129.356
0.187 2.19 130.793
0.187 2.21 132.155
0.187 2.23 133.443
0.187 2.25 134.657
0.187 2.27 135.797
0.187 2.29 136.863
0.187 2.31 137.855
0.187 2.33 138.776
0.187 2.35 139.624
0.187 2.37 140.402
0.187 2.39 141.11
0.187 2.41 141.75
0.187 2.43 142.322
0.187 2.45 142.83
0.187 2.47 143.273
0.187 2.49 143.655
0.187 2.51 143.976
0.187 2.53 144.238
0.187 2.55 144.444
0.187 2.57 144.596
0.187 2.59 144.695
0.187 2.61 144.744
0.187 2.63 144.744
0.187 2.65 144.699
0.187 2.67 144.611
0.187 2.69 144.482
0.187 2.71 144.313
0.187 2.73 144.109
0.187 2.75 143.871
0.187 2.77 143.602
0.187 2.79 143.304
0.187 2.81 142.979
0.187 2.83 142.632
0.187 2.85 142.262
0.187 2.87 141.875
0.187 2.89 141.471
0.187 2.91 141.054
0.187 2.93 140.626
0.187 2.95 140.19
0.187 2.97 139.747
0.187 2.99 139.302
0.187 3.01 138.855
0.187 3.03 138.41
0.187 3.05 137.969
0.187 3.07 137.534
0.187 3.09 137.108
0.187 3.11 136.693
0.187 3.13 136.292
0.187 3.15 135.906
0.187 3.17 135.538
0.187 3.19 135.19
0.187 3.21 134.864
0.187 3.23 134.562
0.187 3.25 134.287
0.187 3.27 134.039
0.187 3.29 133.822
0.187 3.31 133.637
0.187 3.33 133.486
0.187 3.35 133.371
0.187 3.37 133.292
0.187 3.39 133.253
0.187 3.41 133.254
0.187 3.43 133.297
0.187 3.45 133.384
0.187 3.47 133.516
0.187 3.49 133.694
0.189 1.51 57.014
0.189 1.53 59.45
0.189 1.55 61.939
0.189 1.57 64.473
0.189 1.59 67.047
0.189 1.61 69.654
0.189 1.63 72.288
0.189 1.65 74.944
0.189 1.67 77.615
0.189 1.69 80.295
0.189 1.71 82.979
0.189 1.73 85.661
0.189 1.75 88.335
0.189 1.77 90.995
0.189 1.79 93.638
0.189 1.81 96.257
0.189 1.83 98.847
0.189 1.85 101.404
0.189 1.87 103.924
0.189 1.89 106.402
0.189 1.91 108.834
0.189 1.93 111.217
0.189 1.95 113.546
0.189 1.97 115.819
0.189 1.99 118.032
0.189 2.01 120.183
0.189 2.03 122.268
0.189 2.05 124.287
0.189 2.07 126.236
0.189 2.09 128.114
0.189 2.11 129.92
0.189 2.13 131.651
0.189 2.15 133.308
0.189 2.17 134.888
0.189 2.19 136.391
0.189 2.21 137.818
0.189 2.23 139.167
0.189 2.25 140.44
0.189 2.27 141.634
0.189 2.29 142.752
0.189 2.31 143.793
0.189 2.33 144.759
0.189 2.35 145.651
0.189 2.37 146.468
0.189 2.39 147.213
0.189 2.41 147.886
0.189 2.43 148.49
0.189 2.45 149.025
0.189 2.47 149.493
0.189 2.49 149.896
0.189 2.51 150.236
0.189 2.53 150.515
0.189 2.55 150.734
0.189 2.57 150.896
0.189 2.59 151.002
0.189 2.61 151.056
0.189 2.63 151.059
0.189 2.65 151.014
0.189 2.67 150.923
0.189 2.69 150.788
0.189 2.71 150.612
0.189 2.73 150.397
0.189 2.75 150.146
0.189 2.77 149.862
0.189 2.79 149.547
0.189 2.81 149.203
0.189 2.83 148.834
0.189 2.85 148.441
0.189 2.87 148.028
0.189 2.89 147.597
0.189 2.91 147.151
0.189 2.93 146.692
0.189 2.95 146.223
0.189 2.97 145.747
0.189 2.99 145.265
0.189 3.01 144.782
0.189 3.03 144.298
0.189 3.05 143.818
0.189 3.07 143.342
0.189 3.09 142.874
0.189 3.11 142.416
0.189 3.13 141.971
0.189 3.15 141.54
0.189 3.17 141.126
0.189 3.19 140.731
0.189 3.21 140.358
0.189 3.23 140.009
0.189 3.25 139.685
0.189 3.27 139.389
0.189 3.29 139.123
0.189 3.31 138.889
0.189 3.33 138.688
0.189 3.35 138.523
0.189 3.37 138.395
0.189 3.39 138.306
0.189 3.41 138.257
0.189 3.43 138.251
0.189 3.45 138.288
0.189 3.47 138.371
0.189 3.49 138.5
0.191 1.51 59.209
0.191 1.53 61.762
0.191 1.55 64.369
0.191 1.57 67.022
0.191 1.59 69.715
0.191 1.61 72.441
0.191 1.63 75.196
0.191 1.65 77.971
0.191 1.67 80.762
0.191 1.69 83.561
0.191 1.71 86.364
0.191 1.73 89.164
0.191 1.75 91.956
0.191 1.77 94.733
0.191 1.79 97.49
0.191 1.81 100.223
0.191 1.83 102.926
0.191 1.85 105.595
0.191 1.87 108.224
0.191 1.89 110.809
0.191 1.91 113.347
0.191 1.93 115.833
0.191 1.95 118.263
0.191 1.97 120.635
0.191 1.99 122.944
0.191 2.01 125.189
0.191 2.03 127.366
0.191 2.05 129.474
0.191 2.07 131.509
0.191 2.09 133.471
0.191 2.11 135.356
0.191 2.13 137.165
0.191 2.15 138.896
0.191 2.17 140.548
0.191 2.19 142.12
0.191 2.21 143.612
0.191 2.23 145.025
0.191 2.25 146.356
0.191 2.27 147.606
0.191 2.29 148.777
0.191 2.31 149.869
0.191 2.33 150.882
0.191 2.35 151.817
0.191 2.37 152.675
0.191 2.39 153.457
0.191 2.41 154.165
0.191 2.43 154.8
0.191 2.45 155.364
0.191 2.47 155.857
0.191 2.49 156.283
0.191 2.51 156.642
0.191 2.53 156.937
0.191 2.55 157.17
0.191 2.57 157.343
0.191 2.59 157.457
0.191 2.61 157.516
0.191 2.63 157.522
0.191 2.65 157.476
0.191 2.67 157.382
0.191 2.69 157.242
0.191 2.71 157.058
0.191 2.73 156.833
0.191 2.75 156.57
0.191 2.77 156.27
0.191 2.79 155.938
0.191 2.81 155.574
0.191 2.83 155.183
0.191 2.85 154.767
0.191 2.87 154.328
0.191 2.89 153.869
0.191 2.91 153.394
0.191 2.93 152.903
0.191 2.95 152.401
0.191 2.97 151.89
0.191 2.99 151.372
0.191 3.01 150.851
0.191 3.03 150.328
0.191 3.05 149.807
0.191 3.07 149.29
0.191 3.09 148.779
0.191 3.11 148.277
0.191 3.13 147.786
0.191 3.15 147.31
0.191 3.17 146.849
0.191 3.19 146.407
0.191 3.21 145.986
0.191 3.23 145.588
0.191 3.25 145.215
0.191 3.27 144.869
0.191 3.29 144.552
0.191 3.31 144.267
0.191 3.33 144.016
0.191 3.35 143.8
0.191 3.37 143.62
0.191 3.39 143.48
0.191 3.41 143.381
0.191 3.43 143.323
0.191 3.45 143.31
0.191 3.47 143.342
0.191 3.49 143.421
0.193 1.51 61.466
0.193 1.53 64.139
0.193 1.55 66.866
0.193 1.57 69.64
0.193 1.59 72.454
0.193 1.61 75.303
0.193 1.63 78.179
0.193 1.65 81.077
0.193 1.67 83.989
0.193 1.69 86.911
0.193 1.71 89.835
0.193 1.73 92.755
0.193 1.75 95.666
0.193 1.77 98.562
0.193 1.79 101.437
0.193 1.81 104.286
0.193 1.83 107.104
0.193 1.85 109.885
0.193 1.87 112.626
0.193 1.89 115.321
0.193 1.91 117.966
0.193 1.93 120.557
0.193 1.95 123.091
0.193 1.97 125.563
0.193 1.99 127.971
0.193 2.01 130.312
0.193 2.03 132.583
0.193 2.05 134.78
0.193 2.07 136.904
0.193 2.09 138.95
0.193 2.11 140.918
0.193 2.13 142.806
0.193 2.15 144.613
0.193 2.17 146.338
0.193 2.19 147.98
0.193 2.21 149.54
0.193 2.23 151.015
0.193 2.25 152.407
0.193 2.27 153.715
0.193 2.29 154.94
0.193 2.31 156.083
0.193 2.33 157.144
0.193 2.35 158.124
0.193 2.37 159.023
0.193 2.39 159.844
0.193 2.41 160.588
0.193 2.43 161.255
0.193 2.45 161.847
0.193 2.47 162.367
0.193 2.49 162.816
0.193 2.51 163.195
0.193 2.53 163.507
0.193 2.55 163.754
0.193 2.57 163.938
0.193 2.59 164.061
0.193 2.61 164.125
0.193 2.63 164.133
0.193 2.65 164.088
0.193 2.67 163.991
0.193 2.69 163.846
0.193 2.71 163.654
0.193 2.73 163.418
0.193 2.75 163.142
0.193 2.77 162.827
0.193 2.79 162.477
0.193 2.81 162.094
0.193 2.83 161.681
0.193 2.85 161.24
0.193 2.87 160.775
0.193 2.89 160.288
0.193 2.91 159.782
0.193 2.93 159.26
0.193 2.95 158.724
0.193 2.97 158.178
0.193 2.99 157.623
0.193 3.01 157.063
0.193 3.03 156.5
0.193 3.05 155.938
0.193 3.07 155.378
0.193 3.09 154.823
0.193 3.11 154.277
0.193 3.13 153.74
0.193 3.15 153.216
0.193 3.17 152.708
0.193 3.19 152.218
0.193 3.21 151.747
0.193 3.23 151.299
0.193 3.25 150.875
0.193 3.27 150.478
0.193 3.29 150.111
0.193 3.31 149.774
0.193 3.33 149.471
0.193 3.35 149.202
0.193 3.37 148.971
0.193 3.39 148.778
0.193 3.41 148.626
0.193 3.43 148.517
0.193 3.45 148.452
0.193 3.47 148.432
0.193 3.49 148.459
0.195 1.51 63.786
0.195 1.53 66.58
0.195 1.55 69.43
0.195 1.57 72.327
0.195 1.59 75.265
0.195 1.61 78.238
0.195 1.63 81.238
0.195 1.65 84.261
0.195 1.67 87.297
0.195 1.69 90.343
0.195 1.71 93.39
0.195 1.73 96.433
0.195 1.75 99.466
0.195 1.77 102.483
0.195 1.79 105.478
0.195 1.81 108.445
0.195 1.83 111.38
0.195 1.85 114.277
0.195 1.87 117.131
0.195 1.89 119.937
0.195 1.91 122.692
0.195 1.93 125.391
0.195 1.95 128.029
0.195 1.97 130.605
0.195 1.99 133.113
0.195 2.01 135.552
0.195 2.03 137.917
0.195 2.05 140.207
0.195 2.07 142.42
0.195 2.09 144.553
0.195 2.11 146.605
0.195 2.13 148.574
0.195 2.15 150.458
0.195 2.17 152.258
0.195 2.19 153.972
0.195 2.21 155.599
0.195 2.23 157.139
0.195 2.25 158.593
0.195 2.27 159.96
0.195 2.29 161.241
0.195 2.31 162.436
0.195 2.33 163.546
0.195 2.35 164.571
0.195 2.37 165.514
0.195 2.39 166.374
0.195 2.41 167.153
0.195 2.43 167.854
0.195 2.45 168.476
0.195 2.47 169.023
0.195 2.49 169.495
0.195 2.51 169.895
0.195 2.53 170.225
0.195 2.55 170.486
0.195 2.57 170.681
0.195 2.59 170.813
0.195 2.61 170.883
0.195 2.63 170.895
0.195 2.65 170.849
0.195 2.67 170.75
0.195 2.69 170.599
0.195 2.71 170.399
0.195 2.73 170.154
0.195 2.75 169.864
0.195 2.77 169.534
0.195 2.79 169.166
0.195 2.81 168.763
0.195 2.83 168.328
0.195 2.85 167.863
0.195 2.87 167.371
0.195 2.89 166.855
0.195 2.91 166.318
0.195 2.93 165.764
0.195 2.95 165.194
0.195 2.97 164.611
0.195 2.99 164.019
0.195 3.01 163.419
0.195 3.03 162.816
0.195 3.05 162.212
0.195 3.07 161.608
0.195 3.09 161.009
0.195 3.11 160.416
0.195 3.13 159.833
0.195 3.15 159.261
0.195 3.17 158.704
0.195 3.19 158.164
0.195 3.21 157.643
0.195 3.23 157.144
0.195 3.25 156.668
0.195 3.27 156.22
0.195 3.29 155.799
0.195 3.31 155.41
0.195 3.33 155.053
0.195 3.35 154.731
0.195 3.37 154.446
0.195 3.39 154.2
0.195 3.41 153.995
0.195 3.43 153.832
0.195 3.45 153.713
0.195 3.47 153.64
0.195 3.49 153.615
0.197 1.51 66.168
0.197 1.53 69.087
0.197 1.55 72.061
0.197 1.57 75.083
0.197 1.59 78.148
0.197 1.61 81.247
0.197 1.63 84.374
0.197 1.65 87.523
0.197 1.67 90.687
0.197 1.69 93.858
0.197 1.71 97.031
0.197 1.73 100.199
0.197 1.75 103.356
0.197 1.77 106.496
0.197 1.79 109.613
0.197 1.81 112.701
0.197 1.83 115.755
0.197 1.85 118.769
0.197 1.87 121.739
0.197 1.89 124.659
0.197 1.91 127.525
0.197 1.93 130.334
0.197 1.95 133.08
0.197 1.97 135.76
0.197 1.99 138.37
0.197 2.01 140.908
0.197 2.03 143.371
0.197 2.05 145.755
0.197 2.07 148.059
0.197 2.09 150.281
0.197 2.11 152.418
0.197 2.13 154.469
0.197 2.15 156.433
0.197 2.17 158.309
0.197 2.19 160.095
0.197 2.21 161.792
0.197 2.23 163.399
0.197 2.25 164.916
0.197 2.27 166.343
0.197 2.29 167.68
0.197 2.31 168.929
0.197 2.33 170.089
0.197 2.35 171.161
0.197 2.37 172.147
0.197 2.39 173.047
0.197 2.41 173.864
0.197 2.43 174.598
0.197 2.45 175.251
0.197 2.47 175.825
0.197 2.49 176.322
0.197 2.51 176.743
0.197 2.53 177.091
0.197 2.55 177.367
0.197 2.57 177.575
0.197 2.59 177.715
0.197 2.61 177.792
0.197 2.63 177.806
0.197 2.65 177.761
0.197 2.67 177.659
0.197 2.69 177.504
0.197 2.71 177.296
0.197 2.73 177.04
0.197 2.75 176.737
0.197 2.77 176.392
0.197 2.79 176.006
0.197 2.81 175.582
0.197 2.83 175.124
0.197 2.85 174.634
0.197 2.87 174.115
0.197 2.89 173.571
0.197 2.91 173.003
0.197 2.93 172.415
0.197 2.95 171.81
0.197 2.97 171.191
0.197 2.99 170.56
0.197 3.01 169.921
0.197 3.03 169.276
0.197 3.05 168.628
0.197 3.07 167.981
0.197 3.09 167.336
0.197 3.11 166.696
0.197 3.13 166.065
0.197 3.15 165.445
0.197 3.17 164.838
0.197 3.19 164.247
0.197 3.21 163.674
0.197 3.23 163.123
0.197 3.25 162.595
0.197 3.27 162.093
0.197 3.29 161.619
0.197 3.31 161.175
0.197 3.33 160.764
0.197 3.35 160.388
0.197 3.37 160.048
0.197 3.39 159.747
0.197 3.41 159.487
0.197 3.43 159.269
0.197 3.45 159.095
0.197 3.47 158.968
0.197 3.49 158.889
0.199 1.51 68.614
0.199 1.53 71.659
0.199 1.55 74.76
0.199 1.57 77.91
0.199 1.59 81.103
0.199 1.61 84.331
0.199 1.63 87.587
0.199 1.65 90.865
0.199 1.67 94.157
0.199 1.69 97.457
0.199 1.71 100.758
0.199 1.73 104.054
0.199 1.75 107.337
0.199 1.77 110.603
0.199 1.79 113.844
0.199 1.81 117.054
0.199 1.83 120.23
0.199 1.85 123.363
0.199 1.87 126.451
0.199 1.89 129.487
0.199 1.91 132.467
0.199 1.93 135.387
0.199 1.95 138.242
0.199 1.97 141.029
0.199 1.99 143.743
0.199 2.01 146.383
0.199 2.03 148.944
0.199 2.05 151.425
0.199 2.07 153.822
0.199 2.09 156.133
0.199 2.11 158.357
0.199 2.13 160.492
0.199 2.15 162.537
0.199 2.17 164.49
0.199 2.19 166.351
0.199 2.21 168.119
0.199 2.23 169.794
0.199 2.25 171.376
0.199 2.27 172.863
0.199 2.29 174.259
0.199 2.31 175.562
0.199 2.33 176.773
0.199 2.35 177.893
0.199 2.37 178.923
0.199 2.39 179.865
0.199 2.41 180.72
0.199 2.43 181.488
0.199 2.45 182.173
0.199 2.47 182.775
0.199 2.49 183.297
0.199 2.51 183.74
0.199 2.53 184.106
0.199 2.55 184.398
0.199 2.57 184.618
0.199 2.59 184.768
0.199 2.61 184.851
0.199 2.63 184.869
0.199 2.65 184.825
0.199 2.67 184.721
0.199 2.69 184.56
0.199 2.71 184.344
0.199 2.73 184.078
0.199 2.75 183.762
0.199 2.77 183.401
0.199 2.79 182.997
0.199 2.81 182.553
0.199 2.83 182.072
0.199 2.85 181.557
0.199 2.87 181.01
0.199 2.89 180.436
0.199 2.91 179.837
0.199 2.93 179.215
0.199 2.95 178.575
0.199 2.97 177.918
0.199 2.99 177.248
0.199 3.01 176.568
0.199 3.03 175.881
0.199 3.05 175.19
0.199 3.07 174.497
0.199 3.09 173.805
0.199 3.11 173.118
0.199 3.13 172.438
0.199 3.15 171.768
0.199 3.17 171.11
0.199 3.19 170.467
0.199 3.21 169.842
0.199 3.23 169.238
0.199 3.25 168.656
0.199 3.27 168.099
0.199 3.29 167.57
0.199 3.31 167.071
0.199 3.33 166.604
0.199 3.35 166.172
0.199 3.37 165.776
0.199 3.39 165.419
0.199 3.41 165.103
0.199 3.43 164.829
0.199 3.45 164.6
0.199 3.47 164.417
0.199 3.49 164.281

